Approximate exchange-only entangling gates for the three-spin-$1/2$ decoherence-free subsystem

The three-spin-$1/2$ decoherence-free subsystem defines a logical qubit protected from collective noise and supports exchange-only universal gates. Such logical qubits are well-suited for implementation with electrically-defined quantum dots. Exact exchange-only entangling logical gates exist but are challenging to construct and understand. We use a decoupling strategy to obtain straightforward approximate entangling gates. A benefit of the strategy is that if the physical spins are aligned, then it can implement evolution under entangling Hamiltonians. Hamiltonians expressible as linear combinations of logical Pauli products not involving $\sigma_y$ can be implemented directly. Self-inverse gates that are constructible from these Hamiltonians, such as the CNOT, can be implemented without the assumption on the physical spins. We compare the control complexity of implementing CNOT to previous methods and find that the complexity for fault-tolerant fidelities is competitive.

==> anc/spin0_exchange_gates.mpl <==

##  Spin-0 (5-dimensional) calculations for "Approximate echange-only gates for the three-spin-half decoherence-free subsystem" 
# Jim van Meter (2018)

############################################################################### 
# TOOLS
###############################################################################

with(LinearAlgebra); with(Physics); Digits := 20; interface(displayprecision = 6);
s := proc (x) options operator, arrow; simplify(x) end proc; mexp := proc (A) options operator, arrow; MatrixExponential(A) end proc; sub := proc (A) options operator, arrow; SubMatrix(A, 1 .. 4, 1 .. 4) end proc; Id := IdentityMatrix(5); fmexp := proc (A) options operator, arrow; `~`[evalf](mexp(`~`[evalf](Re(A)+I*Im(A)))) end proc;
Tr := proc (A) options operator, arrow; Trace(A) end proc;
F := proc (A, B) options operator, arrow; (1/4*Trace(sub(Dagger(A)*B)))^2 end proc;
P := Matrix(5, 5, [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 0]]);
L := proc (A, B) options operator, arrow; 1/4*Tr(P*Dagger(A)*B*(Id-P)*Dagger(B)*A) end proc;

###############################################################################
# SWAPS:  Matrix representations of transpositions in Young's orthogonal form (see Section II)
# Note: Computational basis (first four vectors of total basis) is as given in Section II.  
# The rest of the basis is arbitrary but for clarity chosen to diagonalize the sums of the swaps as in Section III.
###############################################################################

s12 := Matrix(5, 5, [[-1, 0, 0, 0, 0], [0, -1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]]);
s23 := Matrix(5, 5, [[1/2, 0, 1/2*sqrt(3), 0, 0], [0, 1/2, 0, 1/2*sqrt(3), 0], [1/2*sqrt(3), 0, -1/2, 0, 0], [0, 1/2*sqrt(3), 0, -1/2, 0], [0, 0, 0, 0, 1]]);
s34 := Matrix(5, 5, [[1/2, 1/2*sqrt(3), 0, 0, 0], [1/2*sqrt(3), -1/2, 0, 0, 0], [0, 0, 1/2, -1/6*sqrt(3), -1/3*sqrt(2)*sqrt(3)], [0, 0, -1/6*sqrt(3), 5/6, -1/3*sqrt(2)], [0, 0, -1/3*sqrt(2)*sqrt(3), -1/3*sqrt(2), -1/3]]);
s45 := Matrix(5, 5, [[-1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, -1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]]);
s56 := Matrix(5, 5, [[1/2, 1/2*sqrt(3), 0, 0, 0], [1/2*sqrt(3), -1/2, 0, 0, 0], [0, 0, 1/2, 1/2*sqrt(3), 0], [0, 0, 1/2*sqrt(3), -1/2, 0], [0, 0, 0, 0, 1]]);
s13 := s(s12*s23*s12); s14 := s(s13*s34*s13); s15 := s(s14*s45*s14); s16 := s(s15*s56*s15);
s24 := s(s23*s34*s23); s25 := s(s24*s45*s24); s26 := s(s25*s56*s25);
s35 := s(s34*s45*s34); s36 := s(s35*s56*s35);
s46 := s(s45*s56*s45);

###############################################################################
# UNITARIES for the decoupling procedure (see Sections III, IV.C-D)
###############################################################################

Ub := fmexp(I*Pi*(1/3)*(s13+s23)); Ua := fmexp(I*Pi*(1/3)*(s45+s46+s56));
Ubd := Dagger(Ub); Uad := Dagger(Ua);
U := fmexp(I*Pi*(1/6)*(s13+s23+s45+s46+s56)); Ud := Dagger(U);

###############################################################################
# PAULI MATRICES (see section IV.B)
###############################################################################

II := sub(Id); IX := Matrix(4, 4, [[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, 1], [0, 0, 1, 0]]); IZ := Matrix(4, 4, [[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, 1, 0], [0, 0, 0, -1]]);
XI := Matrix(4, 4, [[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]]); XX := Matrix(4, 4, [[0, 0, 0, 1], [0, 0, 1, 0], [0, 1, 0, 0], [1, 0, 0, 0]]); XZ := Matrix(4, 4, [[0, 0, 1, 0], [0, 0, 0, -1], [1, 0, 0, 0], [0, -1, 0, 0]]);
ZI := Matrix(4, 4, [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]]); ZX := Matrix(4, 4, [[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, -1], [0, 0, -1, 0]]); ZZ := Matrix(4, 4, [[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, -1, 0], [0, 0, 0, 1]]);
# Transformation from Pauli matrices to exchange interactions: 
P2E := (1/4)*Matrix(9, 9, [[Tr(sub(s14)*II), Tr(sub(s14)*IX), Tr(sub(s14)*IZ), Tr(sub(s14)*XI), Tr(sub(s14)*ZI), Tr(sub(s14)*XX), Tr(sub(s14)*XZ), Tr(sub(s14)*ZX), Tr(sub(s14)*ZZ)], [Tr(sub(s15)*II), Tr(sub(s15)*IX), Tr(sub(s15)*IZ), Tr(sub(s15)*XI), Tr(sub(s15)*ZI), Tr(sub(s15)*XX), Tr(sub(s15)*XZ), Tr(sub(s15)*ZX), Tr(sub(s15)*ZZ)], [Tr(sub(s16)*II), Tr(sub(s16)*IX), Tr(sub(s16)*IZ), Tr(sub(s16)*XI), Tr(sub(s16)*ZI), Tr(sub(s16)*XX), Tr(sub(s16)*XZ), Tr(sub(s16)*ZX), Tr(sub(s16)*ZZ)], [Tr(sub(s24)*II), Tr(sub(s24)*IX), Tr(sub(s24)*IZ), Tr(sub(s24)*XI), Tr(sub(s24)*ZI), Tr(sub(s24)*XX), Tr(sub(s24)*XZ), Tr(sub(s24)*ZX), Tr(sub(s24)*ZZ)], [Tr(sub(s25)*II), Tr(sub(s25)*IX), Tr(sub(s25)*IZ), Tr(sub(s25)*XI), Tr(sub(s25)*ZI), Tr(sub(s25)*XX), Tr(sub(s25)*XZ), Tr(sub(s25)*ZX), Tr(sub(s25)*ZZ)], [Tr(sub(s26)*II), Tr(sub(s26)*IX), Tr(sub(s26)*IZ), Tr(sub(s26)*XI), Tr(sub(s26)*ZI), Tr(sub(s26)*XX), Tr(sub(s26)*XZ), Tr(sub(s26)*ZX), Tr(sub(s26)*ZZ)], [Tr(sub(s34)*II), Tr(sub(s34)*IX), Tr(sub(s34)*IZ), Tr(sub(s34)*XI), Tr(sub(s34)*ZI), Tr(sub(s34)*XX), Tr(sub(s34)*XZ), Tr(sub(s34)*ZX), Tr(sub(s34)*ZZ)], [Tr(sub(s35)*II), Tr(sub(s35)*IX), Tr(sub(s35)*IZ), Tr(sub(s35)*XI), Tr(sub(s35)*ZI), Tr(sub(s35)*XX), Tr(sub(s35)*XZ), Tr(sub(s35)*ZX), Tr(sub(s35)*ZZ)], [Tr(sub(s36)*II), Tr(sub(s36)*IX), Tr(sub(s36)*IZ), Tr(sub(s36)*XI), Tr(sub(s36)*ZI), Tr(sub(s36)*XX), Tr(sub(s36)*XZ), Tr(sub(s36)*ZX), Tr(sub(s36)*ZZ)]]);
# Transformation from exchange interactions to Pauli matrices:
1/P2E;

###############################################################################
# HAMILTONIANS for the CNOT gate (see Section IV.C-D)
###############################################################################

N := 3*sqrt(3)*(1/4)*(s15-s14+s25-s24);

eN := proc (t) options operator, arrow; fmexp(I*t*N) end proc;


###############################################################################
# TROTTERIZATION (see Section IV.C-D)
###############################################################################
cnot := Matrix(5, 5, [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 0, 1, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]]);
# Gives the spin-independent CNOT of Section IV.C:
n := 9; dt := Pi*(1/(2*4))*(1/n); sicnot := `~`[evalf](fmexp(-I*Pi*(1/4)*(Id+s12))*Ud*`~`[evalf](eN((1/2)*dt)*U*eN((1/2)*dt)*U*eN((1/2)*dt)*U*eN(dt)*Ud*eN((1/2)*dt)*Ud*eN((1/2)*dt)*Ud*eN((1/2)*dt))^n*U); F(sicnot, cnot); L(sicnot, cnot);




==> anc/spin0_exchange_gates.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="6" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="800" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="0" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-output="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFqciN+flNwaW4tMH4oNS1kaW1lbnNpb25hbCl+Y2FsY3VsYXRpb25zfmZvcn4iQXBwcm94aW1hdGV+ZWNoYW5nZS1vbmx5fmdhdGVzfmZvcn50aGV+dGhyZWUtc3Bpbi1oYWxmfmRlY29oZXJlbmNlLWZyZWV+c3Vic3lzdGVtIn5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE3fn5KaW1+dmFufk1ldGVyfigyMDE4KUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEofn5UT09MU0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="with(LinearAlgebra):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSJ+RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmduRistRjY2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjJGPUZARkBGQkZZRlktRiw2JVEnRGlnaXRzRidGL0YyLUZDNi1RKiZjb2xvbmVxO0YnRkBGRkZIRkpGTEZORlBGUkZURlctSSNtbkdGJDYkUSMyMEYnRkBGQkZZLUYsNiVRKmludGVyZmFjZUYnRi9GMi1GNjYkLUYjNictRiw2JVExZGlzcGxheXByZWNpc2lvbkYnRi9GMi1GQzYtUSI9RidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GZ282JFEiNkYnRkBGPUZARkBGQkY9RkA=">QyotSSV3aXRoRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJLkxpbmVhckFsZ2VicmFHRiUhIiItRiQ2I0koUGh5c2ljc0dGJUYrPkknRGlnaXRzR0YoIiM/RistSSppbnRlcmZhY2VHRiU2Iy9JMWRpc3BsYXlwcmVjaXNpb25HRigiIidGKw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s := proc (x) options operator, arrow; simplify(x) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRInhGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUYsNiVRKXNpbXBsaWZ5RidGL0YyRjUtRkM2LVEiOkYnRkBGRkZIRkpGTEZORlBGUkZURlctRkM2LVEifkYnRkBGRkZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZdby1GLDYlUSVtZXhwRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJBRidGL0YyRj1GQEZARkItRjY2JC1GIzYmLUYsNiVRMk1hdHJpeEV4cG9uZW50aWFsRidGL0YyRmJvRj1GQEZARmZuRmluLUYsNiVRJHN1YkYnRi9GMkZib0ZCLUY2NiQtRiM2Ji1GLDYlUSpTdWJNYXRyaXhGJ0YvRjItRjY2JC1GIzYtRmZvLUZDNi1RIixGJ0ZARkYvRklGMUZKRkxGTkZQRlJGXG8vRlhRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGQC1GQzYtUSMuLkYnRkBGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJ0Zeby1GZXE2JFEiNEYnRkBGXnFGZHFGaHFGXXJGPUZARkBGPUZARkBGZm5GaW4tRiw2JVEjSWRGJ0YvRjJGQi1GLDYlUS9JZGVudGl0eU1hdHJpeEYnRi9GMi1GNjYkLUYjNiUtRmVxNiRRIjVGJ0ZARj1GQEZARmZuLUYsNiVRJmZtZXhwRidGL0YyRmJvRkItRiw2JVEmZXZhbGZGJ0YvRjItRkM2LVEifGlyRidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjExMTExMTFlbUYnL0ZYRmdzLUY2NiQtRiM2JkZfby1GNjYkLUYjNidGYHNGY3MtRjY2JC1GIzYrLUYsNiVRI1JlRicvRjBGP0ZARmJvLUZDNi1RIitGJ0ZARkZGSEZKRkxGTkZQRlJGW3IvRlhGXHItRiw2JVEiSUYnRi9GMi1GQzYtUScmc2RvdDtGJ0ZARkZGSEZKRkxGTkZQRlJGXG9GXm8tRiw2JVEjSW1GJ0ZodEZARmJvRj1GQEZARj1GQEZARj1GQEZARmZuRj1GQA==">Qyw+SSJzRzYiZio2I0kieEdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IzkkRiVGJUYlISIiPkklbWV4cEdGJWYqNiNJIkFHRiVGJUYpRiUtSTJNYXRyaXhFeHBvbmVudGlhbEdGJUYxRiVGJUYlRjM+SSRzdWJHRiVmKkY3RiVGKUYlLUkqU3ViTWF0cml4R0YlNiVGMjsiIiIiIiVGQUYlRiVGJUYzPkkjSWRHRiUtSS9JZGVudGl0eU1hdHJpeEc2JC9JK21vZHVsZW5hbWVHRiVJLkxpbmVhckFsZ2VicmFHRi5GLzYjIiImRjM+SSZmbWV4cEdGJWYqRjdGJUYpRiUtJkkifGlyR0YvNiNJJmV2YWxmR0YvNiMtRjU2Iy1GUjYjLCYtSSNSZUdGL0YxRkItSSIqRzYlRi8vRkpJKFBoeXNpY3NHRi4vSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YvNiReI0ZCLUkjSW1HRi9GMUZCRiVGJUYlRjM=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Tr := proc (A) options operator, arrow; Physics:-Trace(A) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVHJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJBRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSomY29sb25lcTtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZUcmFjZUYnRi9GMkY1LUZDNi1RIjpGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXRj1GQA==">QyQ+SSNUckc2ImYqNiNJIkFHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJlRyYWNlRzYmJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYvSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGL0Y0NiM5JEYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="F := proc (A, B) options operator, arrow; Physics:-`^`(Physics:-`*`(Physics:-`^`(4, -1), Physics:-Trace(sub(Physics:-`*`(Physics:-Dagger(A), B)))), 2) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIkFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkJGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSomY29sb25lcTtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXG8tSSVtc3VwR0YkNiUtRjY2JC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0ZBLUYjNiUtRmlvNiRRIjRGJ0ZBRi9GMi8lLmxpbmV0aGlja25lc3NHRltwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkUtRj42LVEnJnNkb3Q7RidGQUZDRmpuRkhGSkZMRk5GUEZSL0ZWRlQtRiw2JVEmVHJhY2VGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHN1YkYnRi9GMi1GNjYkLUYjNigtRiw2JVEnRGFnZ2VyRidGL0YyLUY2NiQtRiM2JUY6RmVuRkFGQUZqcEZYRmVuRkFGQUZlbkZBRkFGZW5GQUZBLUYjNiUtRmlvNiRRIjJGJ0ZBRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRj42LVEiOkYnRkFGQ0ZqbkZIRkpGTEZORlBGW29GXW9GZW5GQQ==">QyQ+SSJGRzYiZio2JEkiQUdGJUkiQkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkiXkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGMEkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRjA2JC1JIipHRi82JC1GLjYkIiIlISIiLUkmVHJhY2VHNiZGMEYxRjZGNTYjLUkkc3ViR0YlNiMtRjs2JC1JJ0RhZ2dlckdGLzYjOSQ5JSIiI0YlRiVGJUZA</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="P := rtable(1 .. 5, 1 .. 5, [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 0]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYkLUkobWZlbmNlZEdGJDYoLUYjNictRiw2I1EhRictSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR0ZZLyUsY29sdW1uYWxpZ25HRlkvJStncm91cGFsaWduR0ZZLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GW282KC1GXm82JFEiMEYnRjlGYW9GY29GZW9GZ29GaW9GW3BGW3BGW3BGYW9GY29GZW8tRmhuNipGW3BGam5GW3BGW3BGW3BGYW9GY29GZW8tRmhuNipGW3BGW3BGam5GW3BGW3BGYW9GY29GZW8tRmhuNipGW3BGW3BGW3BGam5GW3BGYW9GY29GZW8tRmhuNipGW3BGW3BGW3BGW3AtRltvNigtRiM2JUZdcEYvRjJGYW9GY29GZW9GZ29GaW9GYW9GY29GZW8vJSZhbGlnbkdRJWF4aXNGJy9GYm9RKWJhc2VsaW5lRicvRmRvUSZyaWdodEYnL0Zmb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZpcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkci8lJmZyYW1lR0Zkci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZicS8lMG1pbmxhYmVsc3BhY2luZ0dGYXJGVy8lK2V4ZWN1dGFibGVHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaHMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZzRjk=">QyQ+SSJQRzYiLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiJkYqNyc3J0YrIiIhRi9GL0YvNydGL0YrRi9GL0YvNydGL0YvRitGL0YvNydGL0YvRi9GK0YvNydGL0YvRi9GL0YvL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjYhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="L := proc (A, B) options operator, arrow; Physics:-`*`(Physics:-`^`(4, -1), Tr(Physics:-`*`(Physics:-`*`(Physics:-`*`(Physics:-`*`(Physics:-`*`(P, Physics:-Dagger(A)), B), Id-P), Physics:-Dagger(B)), A))) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIkFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkJGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSomY29sb25lcTtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXG8tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRkEtRiM2JS1GYm82JFEiNEYnRkFGL0YyLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnAvJSliZXZlbGxlZEdGRS1GPjYtUScmc2RvdDtGJ0ZBRkNGam5GSEZKRkxGTkZQRlIvRlZGVC1GPjYtUSJ+RidGQUZDRmpuRkhGSkZMRk5GUEZSRmZwLUYsNiVRI1RyRidGL0YyLUY2NiQtRiM2MS1GLDYlUSJQRidGL0YyRmNwLUYsNiVRJ0RhZ2dlckYnRi9GMi1GNjYkLUYjNiVGOkZlbkZBRkFGY3BGWEZjcC1GNjYkLUYjNictRiw2JVEjSWRGJ0YvRjItRj42LVEoJm1pbnVzO0YnRkFGQ0ZqbkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZnJGYXFGZW5GQUZBRmNwRmRxLUY2NiQtRiM2JUZYRmVuRkFGQUZjcEY6RmVuRkFGQS1GPjYtUSI6RidGQUZDRmpuRkhGSkZMRk5GUEZbb0Zdb0ZlbkZB">QyQ+SSJMRzYiZio2JEkiQUdGJUkiQkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkiKkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGMEkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRjA2JC1JIl5HRi82JCIiJSEiIi1JI1RyR0YlNiMtRi42JC1GLjYkLUYuNiQtRi42JC1GLjYkSSJQR0YlLUknRGFnZ2VyR0YvNiM5JDklLCZJI0lkR0YlIiIiRkxGPi1GTjYjRlFGUEYlRiVGJUY+</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFpcH5+U1dBUFM6fn5NYXRyaXh+cmVwcmVzZW50YXRpb25zfm9mfnRyYW5zcG9zaXRpb25zfmlufllvdW5nJ3N+b3J0aG9nb25hbH5mb3JtfihzZWV+U2VjdGlvbn5JSSlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFncH5+Tm90ZTp+Q29tcHV0YXRpb25hbH5iYXNpc34oZmlyc3R+Zm91cn52ZWN0b3Jzfm9mfnRvdGFsfmJhc2lzKX5pc35hc35naXZlbn5pbn5TZWN0aW9ufklJLn5+RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFecn5+VGhlfnJlc3R+b2Z+dGhlfmJhc2lzfmlzfmFyYml0cmFyeX5idXR+Zm9yfmNsYXJpdHl+Y2hvc2VufnRvfmRpYWdvbmFsaXplfnRoZX5zdW1zfm9mfnRoZX5zd2Fwc35hc35pbn5TZWN0aW9ufklJSS5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s12 := rtable(1 .. 5, 1 .. 5, [[-1, 0, 0, 0, 0], [0, -1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiQtSShtZmVuY2VkR0YkNigtRiM2KC1GLDYjUSFGJy1JJ210YWJsZUdGJDY5LUkkbXRyR0YkNiotSSRtdGRHRiQ2KC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjby1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lKXJvd2FsaWduR0ZZLyUsY29sdW1uYWxpZ25HRlkvJStncm91cGFsaWduR0ZZLyUocm93c3BhbkdGaG8vJStjb2x1bW5zcGFuR0Zoby1GW282KC1GZm82JFEiMEYnRjlGY3BGZXBGZ3BGaXBGW3FGXXFGXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGam5GXXFGXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXEtRltvNihGZW9GY3BGZXBGZ3BGaXBGW3FGXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXFGXXFGZnFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXFGXXFGXXFGZnFGY3BGZXBGZ3AvJSZhbGlnbkdRJWF4aXNGJy9GZHBRKWJhc2VsaW5lRicvRmZwUSZyaWdodEYnL0ZocFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkcy8lJmZyYW1lR0Zkcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0Zici8lMG1pbmxhYmVsc3BhY2luZ0dGYXNGV0ZccEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZmdUZccEY5">QyQ+SSRzMTJHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiImRio3JzcnISIiIiIhRjBGMEYwNydGMEYvRjBGMEYwNydGMEYwRitGMEYwNydGMEYwRjBGK0YwNydGMEYwRjBGMEYrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjdGLw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s23 := rtable(1 .. 5, 1 .. 5, [[1/2, 0, (1/2)*sqrt(3), 0, 0], [0, 1/2, 0, (1/2)*sqrt(3), 0], [(1/2)*sqrt(3), 0, -1/2, 0, 0], [0, (1/2)*sqrt(3), 0, -1/2, 0], [0, 0, 0, 0, 1]], subtype = Matrix):" display="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">QyQ+SSRzMjNHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiImRio3JzcnI0YrIiIjIiIhLCQtSSVzcXJ0R0YlNiMiIiRGL0YxRjE3J0YxRi9GMUYyRjE3J0YyRjEjISIiRjBGMUYxNydGMUYyRjFGOUYxNydGMUYxRjFGMUYrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRj9GOg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s34 := rtable(1 .. 5, 1 .. 5, [[1/2, (1/2)*sqrt(3), 0, 0, 0], [(1/2)*sqrt(3), -1/2, 0, 0, 0], [0, 0, 1/2, -(1/6)*sqrt(3), -(1/3)*sqrt(2)*sqrt(3)], [0, 0, -(1/6)*sqrt(3), 5/6, -(1/3)*sqrt(2)], [0, 0, -(1/3)*sqrt(2)*sqrt(3), -(1/3)*sqrt(2), -1/3]], subtype = Matrix):" display="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">QyQ+SSRzMzRHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiImRio3JzcnI0YrIiIjLCQtSSVzcXJ0RzYkRihJKF9zeXNsaWJHRiU2IyIiJEYvIiIhRjhGODcnRjEjISIiRjBGOEY4Rjg3J0Y4RjhGLywkRjIjRjsiIicsJComLUYzNiNGMEYrRjJGKyNGO0Y3NydGOEY4Rj0jRixGPywkRkJGRDcnRjhGOEZARkdGRC9JKHN1YnR5cGVHRjRJJ01hdHJpeEdGNEY7</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s45 := rtable(1 .. 5, 1 .. 5, [[-1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, -1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczQ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiQtSShtZmVuY2VkR0YkNigtRiM2KC1GLDYjUSFGJy1JJ210YWJsZUdGJDY5LUkkbXRyR0YkNiotSSRtdGRHRiQ2KC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjby1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lKXJvd2FsaWduR0ZZLyUsY29sdW1uYWxpZ25HRlkvJStncm91cGFsaWduR0ZZLyUocm93c3BhbkdGaG8vJStjb2x1bW5zcGFuR0Zoby1GW282KC1GZm82JFEiMEYnRjlGY3BGZXBGZ3BGaXBGW3FGXXFGXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXEtRltvNihGZW9GY3BGZXBGZ3BGaXBGW3FGXXFGXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXFGam5GXXFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXFGXXFGZHFGXXFGY3BGZXBGZ3AtRmhuNipGXXFGXXFGXXFGXXFGZHFGY3BGZXBGZ3AvJSZhbGlnbkdRJWF4aXNGJy9GZHBRKWJhc2VsaW5lRicvRmZwUSZyaWdodEYnL0ZocFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkcy8lJmZyYW1lR0Zkcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0Zici8lMG1pbmxhYmVsc3BhY2luZ0dGYXNGV0ZccEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZmdUZccEY5">QyQ+SSRzNDVHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiImRio3JzcnISIiIiIhRjBGMEYwNydGMEYrRjBGMEYwNydGMEYwRi9GMEYwNydGMEYwRjBGK0YwNydGMEYwRjBGMEYrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjdGLw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s56 := rtable(1 .. 5, 1 .. 5, [[1/2, (1/2)*sqrt(3), 0, 0, 0], [(1/2)*sqrt(3), -1/2, 0, 0, 0], [0, 0, 1/2, (1/2)*sqrt(3), 0], [0, 0, (1/2)*sqrt(3), -1/2, 0], [0, 0, 0, 0, 1]], subtype = Matrix):" display="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">QyQ+SSRzNTZHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiImRio3JzcnI0YrIiIjLCQtSSVzcXJ0RzYkRihJKF9zeXNsaWJHRiU2IyIiJEYvIiIhRjhGODcnRjEjISIiRjBGOEY4Rjg3J0Y4RjhGL0YxRjg3J0Y4RjhGMUY6Rjg3J0Y4RjhGOEY4RisvSShzdWJ0eXBlR0Y0SSdNYXRyaXhHRjRGOw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s13 := s(Physics:-`*`(Physics:-`*`(s12, s23), s12)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEkczEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMxMkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczIzRidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm8tRiw2JVEkczE0RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHMzNEYnRi9GMkZaRitGXW9GOUY5Rl9vRmJvRmJvLUYsNiVRJHMxNUYnRi9GMkY1Rk8tRlM2JC1GIzYpRmVvRlotRiw2JVEkczQ1RidGL0YyRlpGZW9GXW9GOUY5Rl9vRmJvLUYsNiVRJHMxNkYnRi9GMkY1Rk8tRlM2JC1GIzYpRl9wRlotRiw2JVEkczU2RidGL0YyRlpGX3BGXW9GOUY5Rl9vRl1vRjk=">Qyo+SSRzMTNHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMxMkdGJUkkczIzR0YlRjghIiI+SSRzMTRHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczM0R0YlRiRGOj5JJHMxNUdGJS1GJzYjLUYqNiQtRio2JEY8SSRzNDVHRiVGPEY6PkkkczE2R0YlLUYnNiMtRio2JC1GKjYkRkVJJHM1NkdGJUZFRjo=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s24 := s(Physics:-`*`(Physics:-`*`(s23, s34), s23)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEkczI0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMyM0YnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczM0RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEkczI1RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHM0NUYnRi9GMkZaRitGXW9GOUY5Rl9vRmJvLUYsNiVRJHMyNkYnRi9GMkY1Rk8tRlM2JC1GIzYpRmVvRlotRiw2JVEkczU2RidGL0YyRlpGZW9GXW9GOUY5Rl9vRl1vRjk=">Qyg+SSRzMjRHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMyM0dGJUkkczM0R0YlRjghIiI+SSRzMjVHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczQ1R0YlRiRGOj5JJHMyNkdGJS1GJzYjLUYqNiQtRio2JEY8SSRzNTZHRiVGPEY6</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s35 := s(Physics:-`*`(Physics:-`*`(s34, s45), s34)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkczM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMzNEYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczQ1RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm8tRiw2JVEkczM2RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHM1NkYnRi9GMkZaRitGXW9GOUY5Rl9vRl1vRjk=">QyY+SSRzMzVHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMzNEdGJUkkczQ1R0YlRjghIiI+SSRzMzZHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczU2R0YlRiRGOg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s46 := s(Physics:-`*`(Physics:-`*`(s45, s56), s45)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkczQ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHM0NUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczU2RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GXW9GOQ==">QyQ+SSRzNDZHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHM0NUdGJUkkczU2R0YlRjghIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFeb35+VU5JVEFSSUVTfmZvcn50aGV+ZGVjb3VwbGluZ35wcm9jZWR1cmV+KHNlZX5TZWN0aW9uc35JSUksfklWLkMtRClGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFeb35+VU5JVEFSSUVTfmZvcn50aGV+ZGVjb3VwbGluZ35wcm9jZWR1cmV+KHNlZX5TZWN0aW9uc35JSUksfklWLkMtRClGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Ub := fmexp(Physics:-`*`(Physics:-`*`(Physics:-`*`(I, Pi), Physics:-`^`(3, -1)), s13+s23)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjVWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZmbWV4cEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkmbWZyYWNHRiQ2KC1GIzYoLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRiw2JVEiSUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVEnJiM5NjA7RicvRjBGPUY5LyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRj1GX28tRlM2JC1GIzYnLUYsNiVRJHMxM0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUYsNiVRJHMyM0YnRi9GMkZmb0Y5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZuRmZuLUYsNiVRI1VhRidGL0YyRjVGTy1GUzYkLUYjNictRlg2KC1GIzYnRlxvRl9vLUYsNiVRJSZwaTtGJ0Zlb0Y5RmZvRjlGaG9GXnBGYXBGZHBGZnBGX28tRlM2JC1GIzYpLUYsNiVRJHM0NUYnRi9GMkZfcS1GLDYlUSRzNDZGJ0YvRjJGX3EtRiw2JVEkczU2RidGL0YyRmZvRjlGOUZmb0Y5RjlGaHFGZm9GOQ==">QyY+SSNVYkc2Ii1JJmZtZXhwR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiQtRio2JF4jIiIiSSNQaUdGLC1JIl5HRis2JCIiJCEiIiwmSSRzMTNHRiVGO0kkczIzR0YlRjtGQT5JI1VhR0YlLUYnNiMtRio2JEY2LChJJHM0NUdGJUY7SSRzNDZHRiVGO0kkczU2R0YlRjtGQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Ubd := Physics:-Dagger(Ub):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkVWJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnRGFnZ2VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjVWJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1vLUYsNiVRJFVhZEYnRi9GMkY1Rk8tRlM2JC1GIzYlLUYsNiVRI1VhRidGL0YyRlpGOUY5RmZuRlpGOQ==">QyY+SSRVYmRHNiItSSdEYWdnZXJHNiUlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSShQaHlzaWNzRzYkRilJKF9zeXNsaWJHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YpNiNJI1ViR0YlISIiPkkkVWFkR0YlLUYnNiNJI1VhR0YlRjQ=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="U := fmexp(Physics:-`*`(Physics:-`*`(Physics:-`*`(I, Pi), Physics:-`^`(6, -1)), s13+s23+s45+s46+s56)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiVUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJmZtZXhwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSZtZnJhY0dGJDYoLUYjNictRiw2JVEiSUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXW8tRiw2JVEnJiM5NjA7RicvRjBGPUY5LyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtSSNtbkdGJDYkUSI2RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRj1GaW4tRlM2JC1GIzYtLUYsNiVRJHMxM0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBxLUYsNiVRJHMyM0YnRi9GMkZccS1GLDYlUSRzNDVGJ0YvRjJGXHEtRiw2JVEkczQ2RidGL0YyRlxxLUYsNiVRJHM1NkYnRi9GMkZjb0Y5RjlGY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tRiw2JVEjVWRGJ0YvRjJGNS1GLDYlUSdEYWdnZXJGJ0YvRjItRlM2JC1GIzYlRitGY29GOUY5Rl5yRmNvRjk=">QyY+SSJVRzYiLUkmZm1leHBHRiU2Iy1JIipHNiUlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSShQaHlzaWNzRzYkRixJKF9zeXNsaWJHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YsNiQtRio2JC1GKjYkXiMiIiJJI1BpR0YsLUkiXkdGKzYkIiInISIiLCxJJHMxM0dGJUY7SSRzMjNHRiVGO0kkczQ1R0YlRjtJJHM0NkdGJUY7SSRzNTZHRiVGO0ZBPkkjVWRHRiUtSSdEYWdnZXJHRis2I0YkRkE=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFEfn5QQVVMSX5NQVRSSUNFU34oc2VlfnNlY3Rpb25+SVYuQilGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="II := sub(Id):" display="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">Qyg+SSNJSUc2Ii1JJHN1YkdGJTYjSSNJZEdGJSEiIj5JI0lYR0YlLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiJUYxNyY3JiIiIUYyRjZGNjcmRjJGNkY2RjY3JkY2RjZGNkYyNyZGNkY2RjJGNi9JKHN1YnR5cGVHNiRGL0koX3N5c2xpYkdGJUknTWF0cml4R0Y8Rio+SSNJWkdGJS1GLjYmRjFGMTcmRjc3JkY2RipGNkY2Rjk3JkY2RjZGNkYqRjpGKg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="XI := rtable(1 .. 4, 1 .. 4, [[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]], subtype = Matrix):" display="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">Qyg+SSNYSUc2Ii1JJ3J0YWJsZUclKnByb3RlY3RlZEc2JjsiIiIiIiVGKjcmNyYiIiFGL0YrRi83JkYvRi9GL0YrNyZGK0YvRi9GLzcmRi9GK0YvRi8vSShzdWJ0eXBlRzYkRihJKF9zeXNsaWJHRiVJJ01hdHJpeEdGNSEiIj5JI1hYR0YlLUYnNiZGKkYqNyZGMEYuRjJGMUYzRjg+SSNYWkdGJS1GJzYmRipGKjcmRi43JkYvRi9GL0Y4RjE3JkYvRjhGL0YvRjNGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ZI := rtable(1 .. 4, 1 .. 4, [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]], subtype = Matrix):" display="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">Qyg+SSNaSUc2Ii1JJ3J0YWJsZUclKnByb3RlY3RlZEc2JjsiIiIiIiVGKjcmNyZGKyIiIUYvRi83JkYvRitGL0YvNyZGL0YvISIiRi83JkYvRi9GL0YyL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjZGMj5JI1pYR0YlLUYnNiZGKkYqNyZGMEYuRjNGMUY0RjI+SSNaWkdGJS1GJzYmRipGKjcmRi43JkYvRjJGL0YvRjE3JkYvRi9GL0YrRjRGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFqbn5+VHJhbnNmb3JtYXRpb25+ZnJvbX5QYXVsaX5tYXRyaWNlc350b35leGNoYW5nZX5pbnRlcmFjdGlvbnM6fkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="P2E := Physics:-`*`(Physics:-`^`(4, -1), rtable(1 .. 9, 1 .. 9, [[Tr(sub(s14)*II), Tr(sub(s14)*IX), Tr(sub(s14)*IZ), Tr(sub(s14)*XI), Tr(sub(s14)*ZI), Tr(sub(s14)*XX), Tr(sub(s14)*XZ), Tr(sub(s14)*ZX), Tr(sub(s14)*ZZ)], [Tr(sub(s15)*II), Tr(sub(s15)*IX), Tr(sub(s15)*IZ), Tr(sub(s15)*XI), Tr(sub(s15)*ZI), Tr(sub(s15)*XX), Tr(sub(s15)*XZ), Tr(sub(s15)*ZX), Tr(sub(s15)*ZZ)], [Tr(sub(s16)*II), Tr(sub(s16)*IX), Tr(sub(s16)*IZ), Tr(sub(s16)*XI), Tr(sub(s16)*ZI), Tr(sub(s16)*XX), Tr(sub(s16)*XZ), Tr(sub(s16)*ZX), Tr(sub(s16)*ZZ)], [Tr(sub(s24)*II), Tr(sub(s24)*IX), Tr(sub(s24)*IZ), Tr(sub(s24)*XI), Tr(sub(s24)*ZI), Tr(sub(s24)*XX), Tr(sub(s24)*XZ), Tr(sub(s24)*ZX), Tr(sub(s24)*ZZ)], [Tr(sub(s25)*II), Tr(sub(s25)*IX), Tr(sub(s25)*IZ), Tr(sub(s25)*XI), Tr(sub(s25)*ZI), Tr(sub(s25)*XX), Tr(sub(s25)*XZ), Tr(sub(s25)*ZX), Tr(sub(s25)*ZZ)], [Tr(sub(s26)*II), Tr(sub(s26)*IX), Tr(sub(s26)*IZ), Tr(sub(s26)*XI), Tr(sub(s26)*ZI), Tr(sub(s26)*XX), Tr(sub(s26)*XZ), Tr(sub(s26)*ZX), Tr(sub(s26)*ZZ)], [Tr(sub(s34)*II), Tr(sub(s34)*IX), Tr(sub(s34)*IZ), Tr(sub(s34)*XI), Tr(sub(s34)*ZI), Tr(sub(s34)*XX), Tr(sub(s34)*XZ), Tr(sub(s34)*ZX), Tr(sub(s34)*ZZ)], [Tr(sub(s35)*II), Tr(sub(s35)*IX), Tr(sub(s35)*IZ), Tr(sub(s35)*XI), Tr(sub(s35)*ZI), Tr(sub(s35)*XX), Tr(sub(s35)*XZ), Tr(sub(s35)*ZX), Tr(sub(s35)*ZZ)], [Tr(sub(s36)*II), Tr(sub(s36)*IX), Tr(sub(s36)*IZ), Tr(sub(s36)*XI), Tr(sub(s36)*ZI), Tr(sub(s36)*XX), Tr(sub(s36)*XZ), Tr(sub(s36)*ZX), Tr(sub(s36)*ZZ)]], subtype = Matrix));" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTE1OlIleVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFpbn5+VHJhbnNmb3JtYXRpb25+ZnJvbX5leGNoYW5nZX5pbnRlcmFjdGlvbnN+dG9+UGF1bGl+bWF0cmljZXM6RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Physics:-`^`(P2E, -1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEkUDJFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjFGJ0Y+RjJGNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjs2LVEiO0YnRj5GQC9GREY0RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkJGPg==">QyQtSSJeRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkoUGh5c2ljc0c2JEYmSShfc3lzbGliR0YpL0kxaGlkZW1vZHVsZXByZWZpeEdGKUkldHJ1ZUdGJjYkSSRQMkVHRikhIiIiIiI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVVsOFIleVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFWfn5IQU1JTFRPTklBTlN+Zm9yfnRoZX5DTk9UfmdhdGV+KHNlZX5TZWN0aW9ufklWLkMtRClGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="N := Physics:-`*`(Physics:-`*`(Physics:-`*`(3, sqrt(3)), Physics:-`^`(4, -1)), s15-s14+s25-s24):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRJXNxcnRGJy9GMEY9RjktSShtZmVuY2VkR0YkNiQtRiM2JUZULyUrZXhlY3V0YWJsZUdGPUY5RjlGYW9GOS1GIzYlLUZVNiRRIjRGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdGPUZYLUZdbzYkLUYjNiwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZnbi1GLDYlUSRzMTVGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcS1GLDYlUSRzMTRGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZfcUZhcS1GLDYlUSRzMjVGJ0YvRjJGXHEtRiw2JVEkczI0RidGL0YyRmFvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhb0Y5">QyQ+SSJORzYiLUkiKkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGKUkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRik2JC1GJzYkLUYnNiQiIiQtSSVzcXJ0R0YtNiNGNy1JIl5HRig2JCIiJSEiIiwqSSRzMTVHRiUiIiJJJHMxNEdGJUY/SSRzMjVHRiVGQkkkczI0R0YlRj9GPw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eN := proc (t) options operator, arrow; fmexp(Physics:-`*`(Physics:-`*`(I, t), N)) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZU5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJ0RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSomY29sb25lcTtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZmbWV4cEYnRi9GMi1GNjYkLUYjNiktRiw2JVEiSUYnRi9GMi1GQzYtUScmc2RvdDtGJ0ZARkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGYW9GOkZdby1GLDYlUSJORidGL0YyRj1GQEZALUZDNi1RIjpGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXRj1GQA==">QyQ+SSNlTkc2ImYqNiNJInRHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJmZtZXhwR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYySShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGMjYkLUYwNiReIyIiIjkkSSJOR0YlRiVGJUYlISIi</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L59" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFGfn5UUk9UVEVSSVpBVElPTn4oc2VlflNlY3Rpb25+SVYuQy1EKUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L60" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="cnot := rtable(1 .. 5, 1 .. 5, [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 0, 1, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElY25vdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYkLUkobWZlbmNlZEdGJDYoLUYjNictRiw2I1EhRictSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lKXJvd2FsaWduR0ZZLyUsY29sdW1uYWxpZ25HRlkvJStncm91cGFsaWduR0ZZLyUocm93c3BhbkdGYm8vJStjb2x1bW5zcGFuR0Ziby1GW282KC1GYG82JFEiMEYnRjlGY29GZW9GZ29GaW9GW3BGXXBGXXBGXXBGY29GZW9GZ28tRmhuNipGXXBGam5GXXBGXXBGXXBGY29GZW9GZ28tRmhuNipGXXBGXXBGXXBGam5GXXBGY29GZW9GZ28tRmhuNipGXXBGXXBGam5GXXBGXXBGY29GZW9GZ28tRmhuNipGXXBGXXBGXXBGXXBGam5GY29GZW9GZ28vJSZhbGlnbkdRJWF4aXNGJy9GZG9RKWJhc2VsaW5lRicvRmZvUSZyaWdodEYnL0Zob1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZncS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zici8lJmZyYW1lR0Zici8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZgcS8lMG1pbmxhYmVsc3BhY2luZ0dGX3JGVy8lK2V4ZWN1dGFibGVHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaXRGZHNGOQ==">QyQ+SSVjbm90RzYiLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiJkYqNyc3J0YrIiIhRi9GL0YvNydGL0YrRi9GL0YvNydGL0YvRi9GK0YvNydGL0YvRitGL0YvNydGL0YvRi9GL0YrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjYhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFnbn5+R2l2ZXN+dGhlfnNwaW4taW5kZXBlbmRlbnR+Q05PVH5vZn5TZWN0aW9ufklWLkN+KEVxLig3MSkpOkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L62" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="n := 9;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVy9GTkZYLUYsNiVRI2R0RidGL0YyRjUtSSZtZnJhY0dGJDYoLUYsNiVRJSZwaTtGJy9GMEY9RjktRiM2Ki1GUDYkUSIyRidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0Zmbi1GUDYkUSI0RidGOUZmb0ZZRitGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlktRiw2JVEnc2ljbm90RidGL0YyRjUtRiw2JVEmZXZhbGZGJ0YvRjItRjY2LVEifGlyRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmNxLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEmZm1leHBGJ0YvRjItRmZxNiQtRiM2KC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXItRltvNigtRiM2Jy1GLDYlUSJJRidGL0YyRmZvLUYsNiVRJyYjOTYwO0YnRmBvRjkvJStleGVjdXRhYmxlR0Y9RjktRiM2JUZpb0YvRjJGXHBGX3BGYnBGZHBGZm8tRmZxNiQtRiM2Jy1GLDYlUSNJZEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmRyRmZyLUYsNiVRJHMxMkYnRi9GMkZhc0Y5RjlGYXNGOUY5RmZvLUYsNiVRI1VkRidGL0YyRmZvLUklbXN1cEdGJDYlLUZmcTYkLUYjNidGXHFGX3EtRmZxNiQtRiM2RC1GLDYlUSNlTkYnRi9GMi1GZnE2JC1GIzYlLUZbbzYoRmduLUYjNiVGY29GL0YyRlxwRl9wRmJwRmRwRmFzRjlGOUZmby1GLDYlUSJVRidGL0YyRmZvRmB1RmN1RmZvRlt2RmZvRmB1RmN1RmZvRlt2RmZvRmB1LUZmcTYkLUYjNiVGZ25GYXNGOUY5RmZvRmJ0RmZvRmB1RmN1RmZvRmJ0RmZvRmB1RmN1RmZvRmJ0RmZvRmB1RmN1RmFzRjlGOUZhc0Y5RjktRiM2JUYrRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm9GW3ZGYXNGOUY5RmZwLUYsNiVRIkZGJ0YvRjItRmZxNiQtRiM2J0ZpcC1GNjYtUSIsRidGOUY7RlZGQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElY25vdEYnRi9GMkZhc0Y5RjlGU0ZZLUYsNiVRIkxGJ0YvRjJGanZGU0Zhc0Y5">Qyw+SSJuRzYiIiIqIiIiPkkjZHRHRiUtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYtSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLTYkSSNQaUdGLS1JIl5HRiw2JC1GKzYkLUYrNiQiIiMiIiVGJCEiIkZBPkknc2ljbm90R0YlLSZJInxpckdGLTYjSSZldmFsZkdGLTYjLUYrNiQtRis2JC1GKzYkLUkmZm1leHBHRiU2IywkLUYrNiQtRis2JC1GKzYkXiNGJ0Y3LUY5NiRGQEZBLCZJI0lkR0YlRidJJHMxMkdGJUYnRkFJI1VkR0YlLUY5NiQtRkU2Iy1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1JI2VOR0YlNiMtRis2JEYpLUY5NiRGP0ZBSSJVR0YlRmdwRl5xRmdwRl5xLUZocDYjRilGam5GZ3BGam5GZ3BGam5GZ3BGJEZecUZBLUkiRkdGJTYkRkNJJWNub3RHRiVGJy1JIkxHRiVGY3FGJw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC45OTk5OTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiM2Ji1GLDYkUSkzLjQ5OTk4OUYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMjBGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRlEtRiw2JFEiSUYnRi9GL0Yv">XiQkIjVhSEAzXiRIUioqKioqISM/JCI1c2VxI1tqUCopKipcJCEjUg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC4wMDAwMDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiw2JFEpMC4wMDAwMDBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1GLDYkUSJJRidGL0YvRi8=">XiQkIjViMTJocWklSClcWSEjRCQiIiFGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L67" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group><RTable handle="18446744078439151006">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDM5MTUxMDA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIyIiIiIiJEYmRiZGJkYmRiZGJkYmRiYsJCokRigjRiciIiMjRiciIicsJEYqIyEiIkYuIiIhRilGL0YyRilGL0YyRi1GLSNGMUYoRi1GLUYzRi1GLUYzRilGKUYpRi9GL0YvRjJGMkYyRi1GLUYtRi1GLUYtRjNGM0YzI0YxRixGK0YyRitGNEYyRjJGMkYyRi9GLywkRipGJkYpRiksJEYqRjNGMkYyRjJGL0YpRjJGL0YpRjJGNUY2RjJGMEYwRiZGMEYwRiZGJkYmIyEiI0YoRiU=</RTable><RTable handle="18446744078439136542">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDM5MTM2NTQyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIyIiIiIiJCwkKiRGKCNGJyIiI0YmRiZGKUYmIyEiIkYsLCRGKiNGLiIiJ0YvRjBGJiwkRiojRi5GKEYmRilGJkYrRi8sJEYqI0YnRjFGMEYmIiIhIyEiI0YoRilGJkY2RilGNkYmRiZGKUYmRjJGJkYrRjRGL0YwRiZGMkYmRjJGJkYtRjRGNEYwRiZGNkY3RjJGJkY2RjJGNkYmRiZGKUYmRjZGN0Y2RjZGKUYmRiZGMkYmRjZGN0Y2RjZGMkYmRiZGNkY3RjZGN0Y2RjZGNkY3RiU=</RTable>
</Worksheet>

==> anc/spin1_exchange_gates.mpl <==

## Spin-1 (9-dimensional) calculations for "Approximate echange-only gates for the three-spin-half decoherence-free subsystem" 
# Jim van Meter (2018)

###############################################################################
# TOOLS
###############################################################################

with(LinearAlgebra); with(Physics); Digits := 20; interface(displayprecision = 6);
s := proc (x) options operator, arrow; simplify(x) end proc; mexp := proc (A) options operator, arrow; MatrixExponential(A) end proc; sub := proc (A) options operator, arrow; SubMatrix(A, 1 .. 4, 1 .. 4) end proc; Id := IdentityMatrix(9); fmexp := proc (A) options operator, arrow; `~`[evalf](mexp(`~`[evalf](Re(A)+I*Im(A)))) end proc;
Tr := proc (A) options operator, arrow; Trace(A) end proc;
F := proc (A, B) options operator, arrow; (1/4*Trace(sub(Dagger(A)*B)))^2 end proc;
P := Matrix(9, 9, [[1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0]]);
L := proc (A, B) options operator, arrow; 1/4*Tr(P*Dagger(A)*B*(Id-P)*Dagger(B)*A) end proc;

###############################################################################
# SWAPS:  Matrix representations of transpositions in Young's orthogonal form (see Section II)
# Note: Computational basis (first four vectors of total basis) is as given in Section II.
# The rest of the basis is arbitrary but for clarity chosen to diagonalize the sums of the swaps as in Section III.
###############################################################################

s12 := Matrix(9, 9, [[-1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]]);
s23 := Matrix(9, 9, [[1/2, 0, 1/2*sqrt(3), 0, 0, 0, 0, 0, 0], [0, 1/2, 0, 1/2*sqrt(3), 0, 0, 0, 0, 0], [1/2*sqrt(3), 0, -1/2, 0, 0, 0, 0, 0, 0], [0, 1/2*sqrt(3), 0, -1/2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1/2, 1/2*sqrt(3), 0, 0, 0], [0, 0, 0, 0, 1/2*sqrt(3), -1/2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]]);
s34 := Matrix(9, 9, [[1/2, -1/6*sqrt(3), 0, 0, -1/3*sqrt(3)*sqrt(2), 0, 0, 0, 0], [-1/6*sqrt(3), 5/6, 0, 0, -1/3*sqrt(2), 0, 0, 0, 0], [0, 0, 1/2, 1/18*sqrt(3), 0, 1/9*sqrt(3)*sqrt(2), -1/3*sqrt(2), 1/9*sqrt(6), -1/9*sqrt(5)*sqrt(6)], [0, 0, 1/18*sqrt(3), 7/18, 0, 1/9*sqrt(2), 1/3*sqrt(3)*sqrt(2), 1/9*sqrt(2), -1/9*sqrt(2)*sqrt(5)], [-1/3*sqrt(3)*sqrt(2), -1/3*sqrt(2), 0, 0, -1/3, 0, 0, 0, 0], [0, 0, 1/9*sqrt(3)*sqrt(2), 1/9*sqrt(2), 0, 7/9, 0, -2/9, 2/9*sqrt(5)], [0, 0, -1/3*sqrt(2), 1/3*sqrt(3)*sqrt(2), 0, 0, -1/3, 0, 0], [0, 0, 1/9*sqrt(6), 1/9*sqrt(2), 0, -2/9, 0, 7/9, 2/9*sqrt(5)], [0, 0, -1/9*sqrt(5)*sqrt(6), -1/9*sqrt(2)*sqrt(5), 0, 2/9*sqrt(5), 0, 2/9*sqrt(5), -1/9]]);
s45 := Matrix(9, 9, [[-1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1/2, -1/2*sqrt(3), 0], [0, 0, 0, 0, 0, 0, -1/2*sqrt(3), -1/2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]]);
s56 := Matrix(9, 9, [[1/2, 1/2*sqrt(3), 0, 0, 0, 0, 0, 0, 0], [1/2*sqrt(3), -1/2, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1/2, 1/2*sqrt(3), 0, 0, 0, 0, 0], [0, 0, 1/2*sqrt(3), -1/2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]]);
s13 := s(s12*s23*s12); s14 := s(s13*s34*s13); s15 := s(s14*s45*s14); s16 := s(s15*s56*s15);
s24 := s(s23*s34*s23); s25 := s(s24*s45*s24); s26 := s(s25*s56*s25);
s35 := s(s34*s45*s34); s36 := s(s35*s56*s35);
s46 := s(s45*s56*s45);

###############################################################################
# UNITARIES for the decoupling procedure (see Sections III, IV.C-D)
###############################################################################

Ub := fmexp(I*Pi*(1/3)*(s13+s23)); Ua := fmexp(I*Pi*(1/3)*(s45+s46+s56));
Ubd := Dagger(Ub); Uad := Dagger(Ua);
U := fmexp(I*Pi*(1/6)*(s13+s23+s45+s46+s56)); Ud := Dagger(U);

###############################################################################
# PAULI MATRICES (see section IV.B)
###############################################################################

II := sub(Id); IX := Matrix(4, 4, [[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, 1], [0, 0, 1, 0]]); IZ := Matrix(4, 4, [[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, 1, 0], [0, 0, 0, -1]]);
XI := Matrix(4, 4, [[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]]); XX := Matrix(4, 4, [[0, 0, 0, 1], [0, 0, 1, 0], [0, 1, 0, 0], [1, 0, 0, 0]]); XZ := Matrix(4, 4, [[0, 0, 1, 0], [0, 0, 0, -1], [1, 0, 0, 0], [0, -1, 0, 0]]);
ZI := Matrix(4, 4, [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]]); ZX := Matrix(4, 4, [[0, 1, 0, 0], [1, 0, 0, 0], [0, 0, 0, -1], [0, 0, -1, 0]]); ZZ := Matrix(4, 4, [[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, -1, 0], [0, 0, 0, 1]]);
# Transformation from Pauli matrices to exchange interactions:
P2E := (1/4)*Matrix(9, 9, [[Tr(sub(s14)*II), Tr(sub(s14)*IX), Tr(sub(s14)*IZ), Tr(sub(s14)*XI), Tr(sub(s14)*ZI), Tr(sub(s14)*XX), Tr(sub(s14)*XZ), Tr(sub(s14)*ZX), Tr(sub(s14)*ZZ)], [Tr(sub(s15)*II), Tr(sub(s15)*IX), Tr(sub(s15)*IZ), Tr(sub(s15)*XI), Tr(sub(s15)*ZI), Tr(sub(s15)*XX), Tr(sub(s15)*XZ), Tr(sub(s15)*ZX), Tr(sub(s15)*ZZ)], [Tr(sub(s16)*II), Tr(sub(s16)*IX), Tr(sub(s16)*IZ), Tr(sub(s16)*XI), Tr(sub(s16)*ZI), Tr(sub(s16)*XX), Tr(sub(s16)*XZ), Tr(sub(s16)*ZX), Tr(sub(s16)*ZZ)], [Tr(sub(s24)*II), Tr(sub(s24)*IX), Tr(sub(s24)*IZ), Tr(sub(s24)*XI), Tr(sub(s24)*ZI), Tr(sub(s24)*XX), Tr(sub(s24)*XZ), Tr(sub(s24)*ZX), Tr(sub(s24)*ZZ)], [Tr(sub(s25)*II), Tr(sub(s25)*IX), Tr(sub(s25)*IZ), Tr(sub(s25)*XI), Tr(sub(s25)*ZI), Tr(sub(s25)*XX), Tr(sub(s25)*XZ), Tr(sub(s25)*ZX), Tr(sub(s25)*ZZ)], [Tr(sub(s26)*II), Tr(sub(s26)*IX), Tr(sub(s26)*IZ), Tr(sub(s26)*XI), Tr(sub(s26)*ZI), Tr(sub(s26)*XX), Tr(sub(s26)*XZ), Tr(sub(s26)*ZX), Tr(sub(s26)*ZZ)], [Tr(sub(s34)*II), Tr(sub(s34)*IX), Tr(sub(s34)*IZ), Tr(sub(s34)*XI), Tr(sub(s34)*ZI), Tr(sub(s34)*XX), Tr(sub(s34)*XZ), Tr(sub(s34)*ZX), Tr(sub(s34)*ZZ)], [Tr(sub(s35)*II), Tr(sub(s35)*IX), Tr(sub(s35)*IZ), Tr(sub(s35)*XI), Tr(sub(s35)*ZI), Tr(sub(s35)*XX), Tr(sub(s35)*XZ), Tr(sub(s35)*ZX), Tr(sub(s35)*ZZ)], [Tr(sub(s36)*II), Tr(sub(s36)*IX), Tr(sub(s36)*IZ), Tr(sub(s36)*XI), Tr(sub(s36)*ZI), Tr(sub(s36)*XX), Tr(sub(s36)*XZ), Tr(sub(s36)*ZX), Tr(sub(s36)*ZZ)]]);
# Transformation from exchange interactions to Pauli matrices:
1/P2E;

###############################################################################
# HAMILTONIANS for the CNOT gate (see Section IV.C-D)
###############################################################################

N := 3*sqrt(3)*(1/4)*(s15-s14+s25-s24);
N1 := (1/4)*sqrt(3)*(s56-s46+3*(s34-s35));
eN := proc (t) options operator, arrow; fmexp(I*t*N) end proc;
eN1 := proc (t) options operator, arrow; fmexp(I*t*N1) end proc;

###############################################################################
# TROTTERIZATION (see Section IV.C-D)
###############################################################################

cnot := Matrix(9, 9, [[1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]]);
# Gives the spin-independent CNOT of Section IV.C and generates Table I by plugging in various iterations n:
n := 9; dt := Pi*(1/(2*4))*(1/n); sicnot := `~`[evalf](fmexp(-I*Pi*(1/4)*(Id+s12))*Ud*`~`[evalf](eN((1/2)*dt)*U*eN((1/2)*dt)*U*eN((1/2)*dt)*U*eN(dt)*Ud*eN((1/2)*dt)*Ud*eN((1/2)*dt)*Ud*eN((1/2)*dt))^n*U); F(sicnot, cnot); L(sicnot, cnot);
# Gives the spin-1 CNOT of Section IV.D and generates Table II by plugging in various iterations n:
n := 4; dt := Pi*(1/(2*4))*(1/n); s1cnot := `~`[evalf](fmexp(-I*Pi*(1/4)*(Id+s12))*Ud*`~`[evalf](eN1((1/2)*dt)*Ua*eN1((1/2)*dt)*Uad*Ub*eN1(dt)*Ua*eN1(dt)*Ubd*eN1((1/2)*dt)*Uad*eN1((1/2)*dt))^n*U); F(s1cnot, cnot); L(s1cnot, cnot);



==> anc/spin1_exchange_gates.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="6" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="800" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="0" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Metadata-table>
    <Metadata-category name="&lt;default&gt;"/>
    <Metadata-tag id="0" category="&lt;default&gt;" name="Document Properties">
        <Metadata-attribute name="Keywords" value="&lt;default&gt;"/>
        <Metadata-attribute name="Item List" value="true"/>
        <Metadata-attribute name="Title" value="&lt;default&gt;"/>
        <Metadata-attribute name="Author" value="&lt;default&gt;"/>
        <Metadata-attribute name="Subject" value="&lt;default&gt;"/>
    </Metadata-tag>
</Metadata-table>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-output="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFqciN+flNwaW4tMX4oOS1kaW1lbnNpb25hbCl+Y2FsY3VsYXRpb25zfmZvcn4iQXBwcm94aW1hdGV+ZWNoYW5nZS1vbmx5fmdhdGVzfmZvcn50aGV+dGhyZWUtc3Bpbi1oYWxmfmRlY29oZXJlbmNlLWZyZWV+c3Vic3lzdGVtIn5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFqciN+flNwaW4tMX4oOS1kaW1lbnNpb25hbCl+Y2FsY3VsYXRpb25zfmZvcn4iQXBwcm94aW1hdGV+ZWNoYW5nZS1vbmx5fmdhdGVzfmZvcn50aGV+dGhyZWUtc3Bpbi1oYWxmfmRlY29oZXJlbmNlLWZyZWV+c3Vic3lzdGVtIn5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE3fn5KaW1+dmFufk1ldGVyfigyMDE4KUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEofn5UT09MU0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="with(LinearAlgebra):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSJ+RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmduRistRjY2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjJGPUZARkBGQkZZRlktRiw2JVEnRGlnaXRzRidGL0YyLUZDNi1RKiZjb2xvbmVxO0YnRkBGRkZIRkpGTEZORlBGUkZURlctSSNtbkdGJDYkUSMyMEYnRkBGQkZZLUYsNiVRKmludGVyZmFjZUYnRi9GMi1GNjYkLUYjNictRiw2JVExZGlzcGxheXByZWNpc2lvbkYnRi9GMi1GQzYtUSI9RidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GZ282JFEiNkYnRkBGPUZARkBGQkY9RkA=">QyotSSV3aXRoRzYiNiNJLkxpbmVhckFsZ2VicmFHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiUhIiItRiQ2I0koUGh5c2ljc0dGKEYrPkknRGlnaXRzR0YlIiM/RistSSppbnRlcmZhY2VHRig2Iy9JMWRpc3BsYXlwcmVjaXNpb25HRiUiIidGKw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s := proc (x) options operator, arrow; simplify(x) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRInhGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUYsNiVRKXNpbXBsaWZ5RidGL0YyRjUtRkM2LVEiOkYnRkBGRkZIRkpGTEZORlBGUkZURlctRkM2LVEifkYnRkBGRkZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZdb0Zpbi1GLDYlUSVtZXhwRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJBRidGL0YyRj1GQEZARkItRjY2JC1GIzYmLUYsNiVRMk1hdHJpeEV4cG9uZW50aWFsRidGL0YyRmJvRj1GQEZARmZuRmluLUYsNiVRJHN1YkYnRi9GMkZib0ZCLUY2NiQtRiM2Ji1GLDYlUSpTdWJNYXRyaXhGJ0YvRjItRjY2JC1GIzYtRmZvLUZDNi1RIixGJ0ZARkYvRklGMUZKRkxGTkZQRlJGXG8vRlhRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGQC1GQzYtUSMuLkYnRkBGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJ0Zeby1GZXE2JFEiNEYnRkBGXnFGZHFGaHFGXXJGPUZARkBGPUZARkBGZm5GaW4tRiw2JVEjSWRGJ0YvRjJGQi1GLDYlUS9JZGVudGl0eU1hdHJpeEYnRi9GMi1GNjYkLUYjNiUtRmVxNiRRIjlGJ0ZARj1GQEZARmZuRmluLUYsNiVRJmZtZXhwRidGL0YyRmJvRkItRiw2JVEmZXZhbGZGJ0YvRjItRkM2LVEifGlyRidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjExMTExMTFlbUYnL0ZYRmdzLUY2NiQtRiM2JkZfby1GNjYkLUYjNidGYHNGY3MtRjY2JC1GIzYrLUYsNiVRI1JlRicvRjBGP0ZARmJvLUZDNi1RIitGJ0ZARkZGSEZKRkxGTkZQRlJGW3IvRlhGXHItRiw2JVEiSUYnRi9GMi1GQzYtUScmc2RvdDtGJ0ZARkZGSEZKRkxGTkZQRlJGXG9GXm8tRiw2JVEjSW1GJ0ZodEZARmJvRj1GQEZARj1GQEZARj1GQEZARmZuRj1GQA==">Qyw+SSJzRzYiZio2I0kieEdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkpc2ltcGxpZnlHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IzkkRiVGJUYlISIiPkklbWV4cEdGJWYqNiNJIkFHRiVGJUYpRiUtSTJNYXRyaXhFeHBvbmVudGlhbEdGJUYxRiVGJUYlRjM+SSRzdWJHRiVmKkY3RiVGKUYlLUkqU3ViTWF0cml4R0YlNiVGMjsiIiIiIiVGQUYlRiVGJUYzPkkjSWRHRiUtSS9JZGVudGl0eU1hdHJpeEc2JC9JK21vZHVsZW5hbWVHRiVJLkxpbmVhckFsZ2VicmFHRi5GLzYjIiIqRjM+SSZmbWV4cEdGJWYqRjdGJUYpRiUtJkkifGlyR0YvNiNJJmV2YWxmR0YvNiMtRjU2Iy1GUjYjLCYtSSNSZUdGL0YxRkItSSIqRzYlRi8vRkpJKFBoeXNpY3NHRi4vSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YvNiReI0ZCLUkjSW1HRi9GMUZCRiVGJUYlRjM=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Tr := proc (A) options operator, arrow; Physics:-Trace(A) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVHJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJBRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSomY29sb25lcTtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZUcmFjZUYnRi9GMkY1LUZDNi1RIjpGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXRj1GQA==">QyQ+SSNUckc2ImYqNiNJIkFHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJlRyYWNlRzYmJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYvSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGL0Y0NiM5JEYlRiVGJSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="F := proc (A, B) options operator, arrow; Physics:-`^`(Physics:-`*`(Physics:-`^`(4, -1), Physics:-Trace(sub(Physics:-`*`(Physics:-Dagger(A), B)))), 2) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIkFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkJGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSomY29sb25lcTtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXG8tSSVtc3VwR0YkNiUtRjY2JC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0ZBLUYjNiUtRmlvNiRRIjRGJ0ZBRi9GMi8lLmxpbmV0aGlja25lc3NHRltwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkUtRj42LVEnJnNkb3Q7RidGQUZDRmpuRkhGSkZMRk5GUEZSL0ZWRlQtRiw2JVEmVHJhY2VGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHN1YkYnRi9GMi1GNjYkLUYjNigtRiw2JVEnRGFnZ2VyRidGL0YyLUY2NiQtRiM2JUY6RmVuRkFGQUZqcEZYRmVuRkFGQUZlbkZBRkFGZW5GQUZBLUYjNiUtRmlvNiRRIjJGJ0ZBRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRj42LVEiOkYnRkFGQ0ZqbkZIRkpGTEZORlBGW29GXW9GZW5GQQ==">QyQ+SSJGRzYiZio2JEkiQUdGJUkiQkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkiXkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGMEkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRjA2JC1JIipHRi82JC1GLjYkIiIlISIiLUkmVHJhY2VHNiZGMEYxRjZGNTYjLUkkc3ViR0YlNiMtRjs2JC1JJ0RhZ2dlckdGLzYjOSQ5JSIiI0YlRiVGJUZA</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="P := rtable(1 .. 9, 1 .. 9, [[1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYkLUkobWZlbmNlZEdGJDYoLUYjNictRiw2I1EhRictSSdtdGFibGVHRiQ2PS1JJG10ckdGJDYuLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR0ZZLyUsY29sdW1uYWxpZ25HRlkvJStncm91cGFsaWduR0ZZLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GW282KC1GXm82JFEiMEYnRjlGYW9GY29GZW9GZ29GaW9GW3BGW3BGW3BGW3BGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGam5GW3BGW3BGW3BGW3BGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGam5GW3BGW3BGW3BGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGam5GW3BGW3BGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGW3AtRltvNigtRiM2JUZdcEYvRjJGYW9GY29GZW9GZ29GaW9GW3BGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGW3BGW3BGaHBGW3BGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGW3BGW3BGW3BGaHBGW3BGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGW3BGW3BGW3BGW3BGaHBGW3BGYW9GY29GZW8tRmhuNi5GW3BGW3BGW3BGW3BGW3BGW3BGW3BGW3BGaHBGYW9GY29GZW8vJSZhbGlnbkdRJWF4aXNGJy9GYm9RKWJhc2VsaW5lRicvRmRvUSZyaWdodEYnL0Zmb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zhci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zccy8lJmZyYW1lR0Zccy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZqcS8lMG1pbmxhYmVsc3BhY2luZ0dGaXJGVy8lK2V4ZWN1dGFibGVHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl50Rjk=">QyQ+SSJQRzYiLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiKkYqNys3K0YrIiIhRi9GL0YvRi9GL0YvRi83K0YvRitGL0YvRi9GL0YvRi9GLzcrRi9GL0YrRi9GL0YvRi9GL0YvNytGL0YvRi9GK0YvRi9GL0YvRi83K0YvRi9GL0YvRi9GL0YvRi9GL0YzRjNGM0YzL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjYhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="L := proc (A, B) options operator, arrow; Physics:-`*`(Physics:-`^`(4, -1), Tr(Physics:-`*`(Physics:-`*`(Physics:-`*`(Physics:-`*`(Physics:-`*`(P, Physics:-Dagger(A)), B), Id-P), Physics:-Dagger(B)), A))) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIkFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkJGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSomY29sb25lcTtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGXG8tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRkEtRiM2JS1GYm82JFEiNEYnRkFGL0YyLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnAvJSliZXZlbGxlZEdGRS1GPjYtUScmc2RvdDtGJ0ZBRkNGam5GSEZKRkxGTkZQRlIvRlZGVC1GPjYtUSJ+RidGQUZDRmpuRkhGSkZMRk5GUEZSRmZwLUYsNiVRI1RyRidGL0YyLUY2NiQtRiM2MS1GLDYlUSJQRidGL0YyRmNwLUYsNiVRJ0RhZ2dlckYnRi9GMi1GNjYkLUYjNiVGOkZlbkZBRkFGY3BGWEZjcC1GNjYkLUYjNictRiw2JVEjSWRGJ0YvRjItRj42LVEoJm1pbnVzO0YnRkFGQ0ZqbkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZnJGYXFGZW5GQUZBRmNwRmRxLUY2NiQtRiM2JUZYRmVuRkFGQUZjcEY6RmVuRkFGQS1GPjYtUSI6RidGQUZDRmpuRkhGSkZMRk5GUEZbb0Zdb0ZlbkZB">QyQ+SSJMRzYiZio2JEkiQUdGJUkiQkdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLUkiKkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGMEkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRjA2JC1JIl5HRi82JCIiJSEiIi1JI1RyR0YlNiMtRi42JC1GLjYkLUYuNiQtRi42JC1GLjYkSSJQR0YlLUknRGFnZ2VyR0YvNiM5JDklLCZJI0lkR0YlIiIiRkxGPi1GTjYjRlFGUEYlRiVGJUY+</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFpcH5+U1dBUFM6fn5NYXRyaXh+cmVwcmVzZW50YXRpb25zfm9mfnRyYW5zcG9zaXRpb25zfmlufllvdW5nJ3N+b3J0aG9nb25hbH5mb3JtfihzZWV+U2VjdGlvbn5JSSlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFncH5+Tm90ZTp+Q29tcHV0YXRpb25hbH5iYXNpc34oZmlyc3R+Zm91cn52ZWN0b3Jzfm9mfnRvdGFsfmJhc2lzKX5pc35hc35naXZlbn5pbn5TZWN0aW9ufklJLn5+RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFecn5+VGhlfnJlc3R+b2Z+dGhlfmJhc2lzfmlzfmFyYml0cmFyeX5idXR+Zm9yfmNsYXJpdHl+Y2hvc2VufnRvfmRpYWdvbmFsaXplfnRoZX5zdW1zfm9mfnRoZX5zd2Fwc35hc35pbn5TZWN0aW9ufklJSS5GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s12 := rtable(1 .. 9, 1 .. 9, [[-1, 0, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1JJ210YWJsZUdGJDY9LUkkbXRyR0YkNi4tSSRtdGRHRiQ2KC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX3AvJStncm91cGFsaWduR0ZfcC8lKHJvd3NwYW5HRmJvLyUrY29sdW1uc3BhbkdGYm8tRmVuNigtRmBvNiRRIjBGJ0Y5Rl1wRmBwRmJwRmRwRmZwRmhwRmhwRmhwRmhwRmhwRmhwRmhwRl1wRmBwRmJwLUZYNi5GaHBGWkZocEZocEZocEZocEZocEZocEZocEZdcEZgcEZicC1GWDYuRmhwRmhwLUZlbjYoRl9vRl1wRmBwRmJwRmRwRmZwRmhwRmhwRmhwRmhwRmhwRmhwRl1wRmBwRmJwLUZYNi5GaHBGaHBGaHBGYXFGaHBGaHBGaHBGaHBGaHBGXXBGYHBGYnAtRlg2LkZocEZocEZocEZocEZaRmhwRmhwRmhwRmhwRl1wRmBwRmJwLUZYNi5GaHBGaHBGaHBGaHBGaHBGYXFGaHBGaHBGaHBGXXBGYHBGYnAtRlg2LkZocEZocEZocEZocEZocEZocEZhcUZocEZocEZdcEZgcEZicC1GWDYuRmhwRmhwRmhwRmhwRmhwRmhwRmhwRmFxRmhwRl1wRmBwRmJwLUZYNi5GaHBGaHBGaHBGaHBGaHBGaHBGaHBGaHBGYXFGXXBGYHBGYnAvJSZhbGlnbkdRJWF4aXNGJy9GXnBRKWJhc2VsaW5lRicvRmFwUSZyaWdodEYnL0ZjcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zccy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zncy8lJmZyYW1lR0Zncy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0Zlci8lMG1pbmxhYmVsc3BhY2luZ0dGZHNGY29GZm9GaG9Gam9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=">QyQ+SSRzMTJHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiIqRio3KzcrISIiIiIhRjBGMEYwRjBGMEYwRjA3K0YwRi9GMEYwRjBGMEYwRjBGMDcrRjBGMEYrRjBGMEYwRjBGMEYwNytGMEYwRjBGK0YwRjBGMEYwRjA3K0YwRjBGMEYwRi9GMEYwRjBGMDcrRjBGMEYwRjBGMEYrRjBGMEYwNytGMEYwRjBGMEYwRjBGK0YwRjA3K0YwRjBGMEYwRjBGMEYwRitGMDcrRjBGMEYwRjBGMEYwRjBGMEYrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjtGLw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s23 := rtable(1 .. 9, 1 .. 9, [[1/2, 0, (1/2)*sqrt(3), 0, 0, 0, 0, 0, 0], [0, 1/2, 0, (1/2)*sqrt(3), 0, 0, 0, 0, 0], [(1/2)*sqrt(3), 0, -1/2, 0, 0, 0, 0, 0, 0], [0, (1/2)*sqrt(3), 0, -1/2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1/2, (1/2)*sqrt(3), 0, 0, 0], [0, 0, 0, 0, (1/2)*sqrt(3), -1/2, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]], subtype = Matrix):" display="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">QyQ+SSRzMjNHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiIqRio3KzcrI0YrIiIjIiIhLCQtSSVzcXJ0R0YlNiMiIiRGL0YxRjFGMUYxRjFGMTcrRjFGL0YxRjJGMUYxRjFGMUYxNytGMkYxIyEiIkYwRjFGMUYxRjFGMUYxNytGMUYyRjFGOUYxRjFGMUYxRjE3K0YxRjFGMUYxRi9GMkYxRjFGMTcrRjFGMUYxRjFGMkY5RjFGMUYxNytGMUYxRjFGMUYxRjFGK0YxRjE3K0YxRjFGMUYxRjFGMUYxRitGMTcrRjFGMUYxRjFGMUYxRjFGMUYrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRkNGOg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s34 := rtable(1 .. 9, 1 .. 9, [[1/2, -(1/6)*sqrt(3), 0, 0, -(1/3)*sqrt(3)*sqrt(2), 0, 0, 0, 0], [-(1/6)*sqrt(3), 5/6, 0, 0, -(1/3)*sqrt(2), 0, 0, 0, 0], [0, 0, 1/2, (1/18)*sqrt(3), 0, (1/9)*sqrt(3)*sqrt(2), -(1/3)*sqrt(2), (1/9)*sqrt(6), -(1/9)*sqrt(5)*sqrt(6)], [0, 0, (1/18)*sqrt(3), 7/18, 0, (1/9)*sqrt(2), (1/3)*sqrt(3)*sqrt(2), (1/9)*sqrt(2), -(1/9)*sqrt(2)*sqrt(5)], [-(1/3)*sqrt(3)*sqrt(2), -(1/3)*sqrt(2), 0, 0, -1/3, 0, 0, 0, 0], [0, 0, (1/9)*sqrt(3)*sqrt(2), (1/9)*sqrt(2), 0, 7/9, 0, -2/9, (2/9)*sqrt(5)], [0, 0, -(1/3)*sqrt(2), (1/3)*sqrt(3)*sqrt(2), 0, 0, -1/3, 0, 0], [0, 0, (1/9)*sqrt(6), (1/9)*sqrt(2), 0, -2/9, 0, 7/9, (2/9)*sqrt(5)], [0, 0, -(1/9)*sqrt(5)*sqrt(6), -(1/9)*sqrt(2)*sqrt(5), 0, (2/9)*sqrt(5), 0, (2/9)*sqrt(5), -1/9]], subtype = Matrix):" display="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">QyQ+SSRzMzRHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiIqRio3KzcrI0YrIiIjLCQtSSVzcXJ0RzYkRihJKF9zeXNsaWJHRiU2IyIiJCMhIiIiIiciIiFGOywkKiZGMkYrLUYzNiNGMEYrI0Y5RjdGO0Y7RjtGOzcrRjEjIiImRjpGO0Y7LCRGPkZARjtGO0Y7Rjs3K0Y7RjtGLywkRjIjRisiIz1GOywkRj0jRitGLEZELCQtRjM2I0Y6RkosJComLUYzNiNGQ0YrRkxGKyNGOUYsNytGO0Y7RkYjIiIoRkhGOywkRj5GSiwkRj0jRitGN0ZWLCQqJkY+RitGUEYrRlI3K0Y8RkRGO0Y7RkBGO0Y7RjtGOzcrRjtGO0ZJRlZGOyNGVUYsRjsjISIjRiwsJEZQI0YwRiw3K0Y7RjtGREZXRjtGO0ZARjtGOzcrRjtGO0ZLRlZGO0ZobkY7RmduRmpuNytGO0Y7Rk5GWUY7RmpuRjtGam5GUi9JKHN1YnR5cGVHRjRJJ01hdHJpeEdGNEY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s45 := rtable(1 .. 9, 1 .. 9, [[-1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1/2, -(1/2)*sqrt(3), 0], [0, 0, 0, 0, 0, 0, -(1/2)*sqrt(3), -1/2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]], subtype = Matrix):" display="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">QyQ+SSRzNDVHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiIqRio3KzcrISIiIiIhRjBGMEYwRjBGMEYwRjA3K0YwRitGMEYwRjBGMEYwRjBGMDcrRjBGMEYvRjBGMEYwRjBGMEYwNytGMEYwRjBGK0YwRjBGMEYwRjA3K0YwRjBGMEYwRitGMEYwRjBGMDcrRjBGMEYwRjBGMEYrRjBGMEYwNytGMEYwRjBGMEYwRjAjRisiIiMsJC1JJXNxcnRHNiRGKEkoX3N5c2xpYkdGJTYjIiIkI0YvRjhGMDcrRjBGMEYwRjBGMEYwRjlGQEYwNytGMEYwRjBGMEYwRjBGMEYwRisvSShzdWJ0eXBlR0Y8SSdNYXRyaXhHRjxGLw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s56 := rtable(1 .. 9, 1 .. 9, [[1/2, (1/2)*sqrt(3), 0, 0, 0, 0, 0, 0, 0], [(1/2)*sqrt(3), -1/2, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1/2, (1/2)*sqrt(3), 0, 0, 0, 0, 0], [0, 0, (1/2)*sqrt(3), -1/2, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]], subtype = Matrix):" display="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">QyQ+SSRzNTZHNiItSSdydGFibGVHJSpwcm90ZWN0ZWRHNiY7IiIiIiIqRio3KzcrI0YrIiIjLCQtSSVzcXJ0RzYkRihJKF9zeXNsaWJHRiU2IyIiJEYvIiIhRjhGOEY4RjhGOEY4NytGMSMhIiJGMEY4RjhGOEY4RjhGOEY4NytGOEY4Ri9GMUY4RjhGOEY4Rjg3K0Y4RjhGMUY6RjhGOEY4RjhGODcrRjhGOEY4RjhGK0Y4RjhGOEY4NytGOEY4RjhGOEY4RitGOEY4Rjg3K0Y4RjhGOEY4RjhGOEY7RjhGODcrRjhGOEY4RjhGOEY4RjhGK0Y4NytGOEY4RjhGOEY4RjhGOEY4RisvSShzdWJ0eXBlR0Y0SSdNYXRyaXhHRjRGOw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s13 := s(Physics:-`*`(Physics:-`*`(s12, s23), s12)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEkczEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMxMkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczIzRidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm8tRiw2JVEkczE0RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHMzNEYnRi9GMkZaRitGXW9GOUY5Rl9vRmJvRmJvLUYsNiVRJHMxNUYnRi9GMkY1Rk8tRlM2JC1GIzYpRmVvRlotRiw2JVEkczQ1RidGL0YyRlpGZW9GXW9GOUY5Rl9vRmJvRmJvLUYsNiVRJHMxNkYnRi9GMkY1Rk8tRlM2JC1GIzYpRl9wRlotRiw2JVEkczU2RidGL0YyRlpGX3BGXW9GOUY5Rl9vRl1vRjk=">Qyo+SSRzMTNHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMxMkdGJUkkczIzR0YlRjghIiI+SSRzMTRHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczM0R0YlRiRGOj5JJHMxNUdGJS1GJzYjLUYqNiQtRio2JEY8SSRzNDVHRiVGPEY6PkkkczE2R0YlLUYnNiMtRio2JC1GKjYkRkVJJHM1NkdGJUZFRjo=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s24 := s(Physics:-`*`(Physics:-`*`(s23, s34), s23)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkczI0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMyM0YnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczM0RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm8tRiw2JVEkczI1RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHM0NUYnRi9GMkZaRitGXW9GOUY5Rl9vRmJvRmJvLUYsNiVRJHMyNkYnRi9GMkY1Rk8tRlM2JC1GIzYpRmVvRlotRiw2JVEkczU2RidGL0YyRlpGZW9GXW9GOUY5Rl9vRl1vRjk=">Qyg+SSRzMjRHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMyM0dGJUkkczM0R0YlRjghIiI+SSRzMjVHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczQ1R0YlRiRGOj5JJHMyNkdGJS1GJzYjLUYqNiQtRio2JEY8SSRzNTZHRiVGPEY6</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s35 := s(Physics:-`*`(Physics:-`*`(s34, s45), s34)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkczM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHMzNEYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczQ1RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm8tRiw2JVEkczM2RidGL0YyRjVGTy1GUzYkLUYjNilGK0ZaLUYsNiVRJHM1NkYnRi9GMkZaRitGXW9GOUY5Rl9vRmJvRl1vRjk=">QyY+SSRzMzVHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHMzNEdGJUkkczQ1R0YlRjghIiI+SSRzMzZHRiUtRic2Iy1GKjYkLUYqNiRGJEkkczU2R0YlRiRGOg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="s46 := s(Physics:-`*`(Physics:-`*`(s45, s56), s45)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkczQ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJHM0NUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEkczU2RidGL0YyRlpGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GYm9GXW9GOQ==">QyQ+SSRzNDZHNiItSSJzR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiRJJHM0NUdGJUkkczU2R0YlRjghIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFeb35+VU5JVEFSSUVTfmZvcn50aGV+ZGVjb3VwbGluZ35wcm9jZWR1cmV+KHNlZX5TZWN0aW9uc35JSUksfklWLkMtRClGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Ub := fmexp(Physics:-`*`(Physics:-`*`(Physics:-`*`(I, Pi), Physics:-`^`(3, -1)), s13+s23)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjVWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZmbWV4cEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkmbWZyYWNHRiQ2KC1GIzYoLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRiw2JVEiSUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVEnJiM5NjA7RicvRjBGPUY5LyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRj1GX28tRlM2JC1GIzYnLUYsNiVRJHMxM0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUYsNiVRJHMyM0YnRi9GMkZmb0Y5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZuRmZuLUYsNiVRI1VhRidGL0YyRjVGTy1GUzYkLUYjNictRlg2KC1GIzYnRlxvRl9vLUYsNiVRJSZwaTtGJ0Zlb0Y5RmZvRjlGaG9GXnBGYXBGZHBGZnBGX28tRlM2JC1GIzYpLUYsNiVRJHM0NUYnRi9GMkZfcS1GLDYlUSRzNDZGJ0YvRjJGX3EtRiw2JVEkczU2RidGL0YyRmZvRjlGOUZmb0Y5RjlGaHFGZm9GOQ==">QyY+SSNVYkc2Ii1JJmZtZXhwR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYsSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLDYkLUYqNiQtRio2JF4jIiIiSSNQaUdGLC1JIl5HRis2JCIiJCEiIiwmSSRzMTNHRiVGO0kkczIzR0YlRjtGQT5JI1VhR0YlLUYnNiMtRio2JEY2LChJJHM0NUdGJUY7SSRzNDZHRiVGO0kkczU2R0YlRjtGQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Ubd := Physics:-Dagger(Ub):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkVWJkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnRGFnZ2VyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjVWJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1vLUYsNiVRJFVhZEYnRi9GMkY1Rk8tRlM2JC1GIzYlLUYsNiVRI1VhRidGL0YyRlpGOUY5RmZuRlpGOQ==">QyY+SSRVYmRHNiItSSdEYWdnZXJHNiUlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSShQaHlzaWNzRzYkRilJKF9zeXNsaWJHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YpNiNJI1ViR0YlISIiPkkkVWFkR0YlLUYnNiNJI1VhR0YlRjQ=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="U := fmexp(Physics:-`*`(Physics:-`*`(Physics:-`*`(I, Pi), Physics:-`^`(6, -1)), s13+s23+s45+s46+s56)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiVUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJmZtZXhwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSZtZnJhY0dGJDYoLUYjNictRiw2JVEiSUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXW8tRiw2JVEnJiM5NjA7RicvRjBGPUY5LyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtSSNtbkdGJDYkUSI2RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRj1GaW4tRlM2JC1GIzYtLUYsNiVRJHMxM0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBxLUYsNiVRJHMyM0YnRi9GMkZccS1GLDYlUSRzNDVGJ0YvRjJGXHEtRiw2JVEkczQ2RidGL0YyRlxxLUYsNiVRJHM1NkYnRi9GMkZjb0Y5RjlGY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tRiw2JVEjVWRGJ0YvRjJGNS1GLDYlUSdEYWdnZXJGJ0YvRjItRlM2JC1GIzYlRitGY29GOUY5Rl5yRmNvRjk=">QyY+SSJVRzYiLUkmZm1leHBHRiU2Iy1JIipHNiUlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSShQaHlzaWNzRzYkRixJKF9zeXNsaWJHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YsNiQtRio2JC1GKjYkXiMiIiJJI1BpR0YsLUkiXkdGKzYkIiInISIiLCxJJHMxM0dGJUY7SSRzMjNHRiVGO0kkczQ1R0YlRjtJJHM0NkdGJUY7SSRzNTZHRiVGO0ZBPkkjVWRHRiUtSSdEYWdnZXJHRis2I0YkRkE=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFEfn5QQVVMSX5NQVRSSUNFU34oc2VlfnNlY3Rpb25+SVYuQilGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="II := sub(Id):" display="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">Qyg+SSNJSUc2Ii1JJHN1YkdGJTYjSSNJZEdGJSEiIj5JI0lYR0YlLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiJUYxNyY3JiIiIUYyRjZGNjcmRjJGNkY2RjY3JkY2RjZGNkYyNyZGNkY2RjJGNi9JKHN1YnR5cGVHNiRGL0koX3N5c2xpYkdGJUknTWF0cml4R0Y8Rio+SSNJWkdGJS1GLjYmRjFGMTcmRjc3JkY2RipGNkY2Rjk3JkY2RjZGNkYqRjpGKg==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="XI := rtable(1 .. 4, 1 .. 4, [[0, 0, 1, 0], [0, 0, 0, 1], [1, 0, 0, 0], [0, 1, 0, 0]], subtype = Matrix):" display="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">Qyg+SSNYSUc2Ii1JJ3J0YWJsZUclKnByb3RlY3RlZEc2JjsiIiIiIiVGKjcmNyYiIiFGL0YrRi83JkYvRi9GL0YrNyZGK0YvRi9GLzcmRi9GK0YvRi8vSShzdWJ0eXBlRzYkRihJKF9zeXNsaWJHRiVJJ01hdHJpeEdGNSEiIj5JI1hYR0YlLUYnNiZGKkYqNyZGMEYuRjJGMUYzRjg+SSNYWkdGJS1GJzYmRipGKjcmRi43JkYvRi9GL0Y4RjE3JkYvRjhGL0YvRjNGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ZI := rtable(1 .. 4, 1 .. 4, [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, -1, 0], [0, 0, 0, -1]], subtype = Matrix):" display="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">Qyg+SSNaSUc2Ii1JJ3J0YWJsZUclKnByb3RlY3RlZEc2JjsiIiIiIiVGKjcmNyZGKyIiIUYvRi83JkYvRitGL0YvNyZGL0YvISIiRi83JkYvRi9GL0YyL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjZGMj5JI1pYR0YlLUYnNiZGKkYqNyZGMEYuRjNGMUY0RjI+SSNaWkdGJS1GJzYmRipGKjcmRi43JkYvRjJGL0YvRjE3JkYvRi9GL0YrRjRGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFqbn5+VHJhbnNmb3JtYXRpb25+ZnJvbX5QYXVsaX5tYXRyaWNlc350b35leGNoYW5nZX5pbnRlcmFjdGlvbnM6fkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="P2E := Physics:-`*`(Physics:-`^`(4, -1), rtable(1 .. 9, 1 .. 9, [[Tr(sub(s14)*II), Tr(sub(s14)*IX), Tr(sub(s14)*IZ), Tr(sub(s14)*XI), Tr(sub(s14)*ZI), Tr(sub(s14)*XX), Tr(sub(s14)*XZ), Tr(sub(s14)*ZX), Tr(sub(s14)*ZZ)], [Tr(sub(s15)*II), Tr(sub(s15)*IX), Tr(sub(s15)*IZ), Tr(sub(s15)*XI), Tr(sub(s15)*ZI), Tr(sub(s15)*XX), Tr(sub(s15)*XZ), Tr(sub(s15)*ZX), Tr(sub(s15)*ZZ)], [Tr(sub(s16)*II), Tr(sub(s16)*IX), Tr(sub(s16)*IZ), Tr(sub(s16)*XI), Tr(sub(s16)*ZI), Tr(sub(s16)*XX), Tr(sub(s16)*XZ), Tr(sub(s16)*ZX), Tr(sub(s16)*ZZ)], [Tr(sub(s24)*II), Tr(sub(s24)*IX), Tr(sub(s24)*IZ), Tr(sub(s24)*XI), Tr(sub(s24)*ZI), Tr(sub(s24)*XX), Tr(sub(s24)*XZ), Tr(sub(s24)*ZX), Tr(sub(s24)*ZZ)], [Tr(sub(s25)*II), Tr(sub(s25)*IX), Tr(sub(s25)*IZ), Tr(sub(s25)*XI), Tr(sub(s25)*ZI), Tr(sub(s25)*XX), Tr(sub(s25)*XZ), Tr(sub(s25)*ZX), Tr(sub(s25)*ZZ)], [Tr(sub(s26)*II), Tr(sub(s26)*IX), Tr(sub(s26)*IZ), Tr(sub(s26)*XI), Tr(sub(s26)*ZI), Tr(sub(s26)*XX), Tr(sub(s26)*XZ), Tr(sub(s26)*ZX), Tr(sub(s26)*ZZ)], [Tr(sub(s34)*II), Tr(sub(s34)*IX), Tr(sub(s34)*IZ), Tr(sub(s34)*XI), Tr(sub(s34)*ZI), Tr(sub(s34)*XX), Tr(sub(s34)*XZ), Tr(sub(s34)*ZX), Tr(sub(s34)*ZZ)], [Tr(sub(s35)*II), Tr(sub(s35)*IX), Tr(sub(s35)*IZ), Tr(sub(s35)*XI), Tr(sub(s35)*ZI), Tr(sub(s35)*XX), Tr(sub(s35)*XZ), Tr(sub(s35)*ZX), Tr(sub(s35)*ZZ)], [Tr(sub(s36)*II), Tr(sub(s36)*IX), Tr(sub(s36)*IZ), Tr(sub(s36)*XI), Tr(sub(s36)*ZI), Tr(sub(s36)*XX), Tr(sub(s36)*XZ), Tr(sub(s36)*ZX), Tr(sub(s36)*ZZ)]], subtype = Matrix));" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTExJVJUeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFpbn5+VHJhbnNmb3JtYXRpb25+ZnJvbX5leGNoYW5nZX5pbnRlcmFjdGlvbnN+dG9+UGF1bGl+bWF0cmljZXM6RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Physics:-`^`(P2E, -1);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEkUDJFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjFGJ0Y+RjJGNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjs2LVEiO0YnRj5GQC9GREY0RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkJGPg==">QyQtSSJeRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkoUGh5c2ljc0c2JEYmSShfc3lzbGliR0YpL0kxaGlkZW1vZHVsZXByZWZpeEdGKUkldHJ1ZUdGJjYkSSRQMkVHRikhIiIiIiI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNU14IVFUeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFWfn5IQU1JTFRPTklBTlN+Zm9yfnRoZX5DTk9UfmdhdGV+KHNlZX5TZWN0aW9ufklWLkMtRClGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="N := Physics:-`*`(Physics:-`*`(Physics:-`*`(3, sqrt(3)), Physics:-`^`(4, -1)), s15-s14+s25-s24):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRJXNxcnRGJy9GMEY9RjktSShtZmVuY2VkR0YkNiQtRiM2JUZULyUrZXhlY3V0YWJsZUdGPUY5RjlGYW9GOS1GIzYlLUZVNiRRIjRGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdGPUZYLUZdbzYkLUYjNiwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZnbi1GLDYlUSRzMTVGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcS1GLDYlUSRzMTRGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZfcUZhcS1GLDYlUSRzMjVGJ0YvRjJGXHEtRiw2JVEkczI0RidGL0YyRmFvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhb0Y5">QyQ+SSJORzYiLUkiKkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGKUkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRik2JC1GJzYkLUYnNiQiIiQtSSVzcXJ0R0YtNiNGNy1JIl5HRig2JCIiJSEiIiwqSSRzMTVHRiUiIiJJJHMxNEdGJUY/SSRzMjVHRiVGQkkkczI0R0YlRj9GPw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="N1 := Physics:-`*`(Physics:-`*`(sqrt(3), Physics:-`^`(4, -1)), s56-s46+Physics:-`*`(3, s34-s35)):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjTjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSVzcXJ0RicvRjBGPUY5LUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RltvRjktRiM2JS1GaG42JFEiNEYnRjlGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcC1GWTYkLUYjNistRiw2JVEkczU2RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiw2JVEkczQ2RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnFGZ25GXHAtRlk2JC1GIzYnLUYsNiVRJHMzNEYnRi9GMkZpcC1GLDYlUSRzMzVGJ0YvRjJGW29GOUY5RltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbb0Y5">QyQ+SSNOMUc2Ii1JIipHNiUlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSShQaHlzaWNzRzYkRilJKF9zeXNsaWJHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YlSSV0cnVlR0YpNiQtRic2JC1JJXNxcnRHRi02IyIiJC1JIl5HRig2JCIiJSEiIiwoSSRzNTZHRiUiIiJJJHM0NkdGJUY9LUYnNiRGOCwmSSRzMzRHRiVGQEkkczM1R0YlRj1GQEY9</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eN := proc (t) options operator, arrow; fmexp(Physics:-`*`(Physics:-`*`(I, t), N)) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZU5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJ0RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSomY29sb25lcTtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZmbWV4cEYnRi9GMi1GNjYkLUYjNiktRiw2JVEiSUYnRi9GMi1GQzYtUScmc2RvdDtGJ0ZARkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGYW9GOkZdby1GLDYlUSJORidGL0YyRj1GQEZALUZDNi1RIjpGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXRj1GQA==">QyQ+SSNlTkc2ImYqNiNJInRHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJS1JJmZtZXhwR0YlNiMtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYySShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGMjYkLUYwNiReIyIiIjkkSSJOR0YlRiVGJUYlISIi</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eN1 := proc (t) options operator, arrow; fmexp(Physics:-`*`(Physics:-`*`(I, t), N1)) end proc:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkZU4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEidEYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYtRiw2JVEmZm1leHBGJ0YvRjItRjY2JC1GIzYpLUYsNiVRIklGJ0YvRjItRkM2LVEnJnNkb3Q7RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmFvRjpGXW8tRiw2JVEjTjFGJ0YvRjJGPUZARkAtRkM2LVEiOkYnRkBGRkZIRkpGTEZORlBGUkZURldGPUZA">QyQ+SSRlTjFHNiJmKjYjSSJ0R0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUtSSZmbWV4cEdGJTYjLUkiKkc2JSUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJKFBoeXNpY3NHNiRGMkkoX3N5c2xpYkdGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRiVJJXRydWVHRjI2JC1GMDYkXiMiIiI5JEkjTjFHRiVGJUYlRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L59" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFGfn5UUk9UVEVSSVpBVElPTn4oc2VlflNlY3Rpb25+SVYuQy1EKUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L60" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFobyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="cnot := rtable(1 .. 9, 1 .. 9, [[1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1]], subtype = Matrix):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElY25vdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYkLUkobWZlbmNlZEdGJDYoLUYjNictRiw2I1EhRictSSdtdGFibGVHRiQ2PS1JJG10ckdGJDYuLUkkbXRkR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJSlyb3dhbGlnbkdGWS8lLGNvbHVtbmFsaWduR0ZZLyUrZ3JvdXBhbGlnbkdGWS8lKHJvd3NwYW5HRmJvLyUrY29sdW1uc3BhbkdGYm8tRltvNigtRmBvNiRRIjBGJ0Y5RmNvRmVvRmdvRmlvRltwRl1wRl1wRl1wRl1wRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wLUZbbzYoLUYjNiVGX29GL0YyRmNvRmVvRmdvRmlvRltwRl1wRl1wRl1wRl1wRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRmRwRl1wRl1wRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRmRwRl1wRl1wRl1wRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRl1wRmRwRl1wRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRl1wRl1wRmRwRl1wRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRl1wRl1wRl1wRmRwRl1wRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRl1wRl1wRl1wRl1wRmRwRl1wRmNvRmVvRmdvLUZobjYuRl1wRl1wRl1wRl1wRl1wRl1wRl1wRl1wRmRwRmNvRmVvRmdvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Zmb1EnY2VudGVyRicvRmhvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbc0ZXLyUrZXhlY3V0YWJsZUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmdUZidUZhdEY5">QyQ+SSVjbm90RzYiLUkncnRhYmxlRyUqcHJvdGVjdGVkRzYmOyIiIiIiKkYqNys3K0YrIiIhRi9GL0YvRi9GL0YvRi83K0YvRitGL0YvRi9GL0YvRi9GLzcrRi9GL0YvRitGL0YvRi9GL0YvNytGL0YvRitGL0YvRi9GL0YvRi83K0YvRi9GL0YvRitGL0YvRi9GLzcrRi9GL0YvRi9GL0YrRi9GL0YvNytGL0YvRi9GL0YvRi9GK0YvRi83K0YvRi9GL0YvRi9GL0YvRitGLzcrRi9GL0YvRi9GL0YvRi9GL0YrL0koc3VidHlwZUc2JEYoSShfc3lzbGliR0YlSSdNYXRyaXhHRjohIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFncX5+R2l2ZXN+dGhlfnNwaW4taW5kZXBlbmRlbnR+Q05PVH5vZn5TZWN0aW9ufklWLkN+YW5kfmdlbmVyYXRlc35UYWJsZX5JfmJ5fnBsdWdnaW5nfmlufnZhcmlvdXN+aXRlcmF0aW9uc35uOkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L62" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="n := 9;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVy9GTkZYLUYsNiVRI2R0RidGL0YyRjUtSSZtZnJhY0dGJDYoLUYsNiVRJSZwaTtGJy9GMEY9RjktRiM2Ki1GUDYkUSIyRidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0Zmbi1GUDYkUSI0RidGOUZmb0ZZRitGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlktRiw2JVEnc2ljbm90RidGL0YyRjUtRiw2JVEmZXZhbGZGJ0YvRjItRjY2LVEifGlyRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmNxLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEmZm1leHBGJ0YvRjItRmZxNiQtRiM2KC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXItRltvNigtRiM2Jy1GLDYlUSJJRidGL0YyRmZvLUYsNiVRJyYjOTYwO0YnRmBvRjkvJStleGVjdXRhYmxlR0Y9RjktRiM2JUZpb0YvRjJGXHBGX3BGYnBGZHBGZm8tRmZxNiQtRiM2Jy1GLDYlUSNJZEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmRyRmZyLUYsNiVRJHMxMkYnRi9GMkZhc0Y5RjlGYXNGOUY5RmZvLUYsNiVRI1VkRidGL0YyRmZvLUklbXN1cEdGJDYlLUZmcTYkLUYjNidGXHFGX3EtRmZxNiQtRiM2RC1GLDYlUSNlTkYnRi9GMi1GZnE2JC1GIzYlLUZbbzYoRmduLUYjNiVGY29GL0YyRlxwRl9wRmJwRmRwRmFzRjlGOUZmby1GLDYlUSJVRidGL0YyRmZvRmB1RmN1RmZvRlt2RmZvRmB1RmN1RmZvRlt2RmZvRmB1LUZmcTYkLUYjNiVGZ25GYXNGOUY5RmZvRmJ0RmZvRmB1RmN1RmZvRmJ0RmZvRmB1RmN1RmZvRmJ0RmZvRmB1RmN1RmFzRjlGOUZhc0Y5RjktRiM2JUYrRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm9GW3ZGYXNGOUY5RmZwLUYsNiVRIkZGJ0YvRjItRmZxNiQtRiM2J0ZpcC1GNjYtUSIsRidGOUY7RlZGQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElY25vdEYnRi9GMkZhc0Y5RjlGU0ZZLUYsNiVRIkxGJ0YvRjJGanZGU0Zhc0Y5">Qyw+SSJuRzYiIiIqIiIiPkkjZHRHRiUtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYtSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLTYkSSNQaUdGLS1JIl5HRiw2JC1GKzYkLUYrNiQiIiMiIiVGJCEiIkZBPkknc2ljbm90R0YlLSZJInxpckdGLTYjSSZldmFsZkdGLTYjLUYrNiQtRis2JC1GKzYkLUkmZm1leHBHRiU2IywkLUYrNiQtRis2JC1GKzYkXiNGJ0Y3LUY5NiRGQEZBLCZJI0lkR0YlRidJJHMxMkdGJUYnRkFJI1VkR0YlLUY5NiQtRkU2Iy1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1JI2VOR0YlNiMtRis2JEYpLUY5NiRGP0ZBSSJVR0YlRmdwRl5xRmdwRl5xLUZocDYjRilGam5GZ3BGam5GZ3BGam5GZ3BGJEZecUZBLUkiRkdGJTYkRkNJJWNub3RHRiVGJy1JIkxHRiVGY3FGJw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC45OTk4OTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiM2Ji1GLDYkUSkyLjQ0OTg2OUYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMTlGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRlEtRiw2JFEiSUYnRi9GL0Yv">XiQkIjVuIltdejBTTCopKioqISM/JCE1IjQlKXonM1EkcClcQyEjUQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC4wMDAwNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiw2JFEpMC4wMDAwMDBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1GLDYkUSJJRidGL0YvRi8=">XiQkIjVsOUkjKUciZWU3bichI0MkIiIhRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L67" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFecX5+R2l2ZXN+dGhlfnNwaW4tMX5DTk9Ufm9mflNlY3Rpb25+SVYuRH5hbmR+Z2VuZXJhdGVzflRhYmxlfklJfmJ5fnBsdWdnaW5nfmlufnZhcmlvdXN+aXRlcmF0aW9uc35uOkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L63" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="n := 4;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVy9GTkZYLUYsNiVRI2R0RidGL0YyRjUtSSZtZnJhY0dGJDYoLUYsNiVRJSZwaTtGJy9GMEY9RjktRiM2Ki1GUDYkUSIyRidGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0ZmbkZPRmZvRllGK0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5wLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWS1GLDYlUSdzMWNub3RGJ0YvRjJGNS1GLDYlUSZldmFsZkYnRi9GMi1GNjYtUSJ8aXJGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRicvRk5GYHEtSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSZmbWV4cEYnRi9GMi1GY3E2JC1GIzYoLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZici1GW282KC1GIzYnLUYsNiVRIklGJ0YvRjJGZm8tRiw2JVEnJiM5NjA7RidGYG9GOS8lK2V4ZWN1dGFibGVHRj1GOS1GIzYlRk9GL0YyRmlvRlxwRl9wRmFwRmZvLUZjcTYkLUYjNictRiw2JVEjSWRGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZhckZjci1GLDYlUSRzMTJGJ0YvRjJGXnNGOUY5Rl5zRjlGOUZmby1GLDYlUSNVZEYnRi9GMkZmby1JJW1zdXBHRiQ2JS1GY3E2JC1GIzYnRmlwRlxxLUZjcTYkLUYjNkEtRiw2JVEkZU4xRidGL0YyLUZjcTYkLUYjNiUtRltvNihGZ24tRiM2JUZjb0YvRjJGaW9GXHBGX3BGYXBGXnNGOUY5RmZvLUYsNiVRI1VhRidGL0YyRmZvRl11RmB1RmZvLUYsNiVRJFVhZEYnRi9GMkZmby1GLDYlUSNVYkYnRi9GMkZmb0ZddS1GY3E2JC1GIzYlRmduRl5zRjlGOUZmb0ZodUZmb0ZddUZhdkZmby1GLDYlUSRVYmRGJ0YvRjJGZm9GXXVGYHVGZm9GW3ZGZm9GXXVGYHVGXnNGOUY5Rl5zRjlGOS1GIzYlRitGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GLDYlUSJVRidGL0YyRl5zRjlGOUZjcC1GLDYlUSJGRidGL0YyLUZjcTYkLUYjNidGZnAtRjY2LVEiLEYnRjlGO0ZWRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJWNub3RGJ0YvRjJGXnNGOUY5RlNGWS1GLDYlUSJMRidGL0YyRmN3RlNGXnNGOQ==">Qyw+SSJuRzYiIiIlIiIiPkkjZHRHRiUtSSIqRzYlJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUdGJUkoUGh5c2ljc0c2JEYtSShfc3lzbGliR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGJUkldHJ1ZUdGLTYkSSNQaUdGLS1JIl5HRiw2JC1GKzYkLUYrNiQiIiNGJkYkISIiRkA+SSdzMWNub3RHRiUtJkkifGlyR0YtNiNJJmV2YWxmR0YtNiMtRis2JC1GKzYkLUYrNiQtSSZmbWV4cEdGJTYjLCQtRis2JC1GKzYkLUYrNiReI0YnRjctRjk2JEYmRkAsJkkjSWRHRiVGJ0kkczEyR0YlRidGQEkjVWRHRiUtRjk2JC1GRDYjLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1GKzYkLUYrNiQtRis2JC1JJGVOMUdGJTYjLUYrNiRGKS1GOTYkRj9GQEkjVWFHRiVGZHBJJFVhZEdGJUkjVWJHRiUtRmVwNiNGKUZbcUZecUkkVWJkR0YlRmRwRlxxRmRwRiRJIlVHRiVGQC1JIkZHRiU2JEZCSSVjbm90R0YlRictSSJMR0YlRmRxRic=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiNEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC45OTk5MDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmbWludXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiM2Ji1GLDYkUSkzLjk5OTgwN0YnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZVLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMjBGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRlEtRiw2JFEiSUYnRi9GL0Yv">XiQkIjVOaSZcOjFETCEqKioqISM/JCE1b09eKVxhazEpKipSISNS</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEpMC4wMDAwNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiw2JFEpMC4wMDAwMDBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1GLDYkUSJJRidGL0YvRi8=">XiQkIjUhUkYxOisrLSJHWCEjQyQiIiFGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L65" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group><RTable handle="18446744078413940606">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDEzOTQwNjA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIyIiJiIiKkYmRiZGJkYmRiZGJkYmRiYsJCokIiIkIyIiIiIiIyMhIiIiIz0sJEYqI0YtRjEiIiFGKUYyRjRGKUYyRjRGL0YvI0YtRihGL0YvRjVGL0YvRjVGKUYpRilGMkYyRjJGNEY0RjRGL0YvRi9GL0YvRi9GNUY1RjUjRi0iIicjRjBGN0Y0RjhGNkY0RjRGNEY0RjJGMiwkRiojRjBGKEYpRiksJEYqRjVGNEY0RjRGMkYpRjRGMkYpRjRGOUY7RjRGM0YzRjpGM0YzRjpGOkY6I0YuRihGJQ==</RTable><RTable handle="18446744078413807734">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDEzODA3NzM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjXHAiKiIqIyIiIiIiJiwkKiQiIiQjRiciIiMhIiJGLkYpRi4jRitGLSwkRipGLEYwRixGJkYqRi5GKUYuIyEiJEYtRjAsJEYqI0YuRi1GLEYmIiIhRi1GKUYuRjVGKUY1Ri5GJkYpRi5GKkYuRjFGM0YwRixGJkYqRi5GKkYuRi9GM0YzRixGJkY1Ri1GKkYuRjVGKkY1Ri5GJkYpRi5GNUYtRjVGNUYpRi5GJkYqRi5GNUYtRjVGNUYqRi5GJkY1Ri1GNUYtRjVGNUY1Ri1GJQ==</RTable>
</Worksheet>
